Verify What Matters: Cost-Aware Long Video Generation with GIVER

Although recent agentic systems can generate long multi-shot videos from storyboards, physical inconsistencies can persist, such as fingers passing through a cup during lifting. Repairing these defects requires identifying failures and guiding regeneration without altering the requested content. To this end, we introduce GIVER, an agentic framework that embeds verification-and-repair loops into the generation process. Specifically, GIVER constructs a fixed Subject-Object Interaction Graph (SOIG), whose nodes encode storyboard-derived visual requirements and whose edges encode their logical prerequisites. Using this graph, GIVER verifies reusable assets and repairs them when needed, then runs two local loops: L1 checks the first frame's initial state, while L2 checks required video behavior and visible artifacts, retaining the selected first frame. Failed-node evidence guides targeted revisions to generation fields, and each new candidate is rechecked against the same requirements. On ViMax-Bench and ST-Bench-10, GIVER leads the compared pipelines in fidelity and physical plausibility under automated and blinded human evaluation, with automated severe-artifact rates of 0.70% and 2.80%, respectively. Additionally, our ablation study shows improved quality with approximately 24-25% fewer video generation and editing operations than two flat-verification configurations.

==> anc/GIVER_Supplementary/MANIFEST.json <==
{
  "hash_algorithm": "SHA-256",
  "files": [
    {
      "file": "README.txt",
      "bytes": 2430,
      "sha256": "e4658c980329b58c986db84818043c457a6af640c83de6450758c902af6dbbd5"
    },
    {
      "file": "continuity/README.txt",
      "bytes": 871,
      "sha256": "09f0b46a41568af3ac245240abbfc213b25cffa2e957aad36a987fa5b312ff8a"
    },
    {
      "file": "continuity/cross_shot_comparison.png",
      "bytes": 1818604,
      "sha256": "85fbac2c2328198b136de6421ad815c151ce4fccd7b8eaa86509040eecaff519"
    },
    {
      "file": "continuity/shared_references_and_checks.txt",
      "bytes": 5165,
      "sha256": "04b96997fbf5684e37cd80cbf11a6ba95bb1cc2a90bb0b1218d5cdd7b7ae190a"
    },
    {
      "file": "dependencies/README.txt",
      "bytes": 1326,
      "sha256": "dc26217ca2694bfc2001a37ed68999abb0b2b7986b7f47ee14b48d3aa6c216ec"
    },
    {
      "file": "dependencies/archived_priority_helper.py",
      "bytes": 1044,
      "sha256": "5fc9333a36d970bb2f0e767a7d9edb5db8e8a9f0a1cc627bacb120877ae8cf26"
    },
    {
      "file": "dependencies/credit_replay_input.json",
      "bytes": 9981,
      "sha256": "1970a3e3ee4c8fa6b67e7bc0e4001ca08fa554102a0e17445c5fed81b9d8be2d"
    },
    {
      "file": "dependencies/priority_replay_input.json",
      "bytes": 33466,
      "sha256": "dddf803b80211397118389c0333b1b3a1006cf53f799f5107b90a125d778969a"
    },
    {
      "file": "dependencies/replay.py",
      "bytes": 2382,
      "sha256": "a223ce5e6f0abb507c6ed63b6c9d16cc2c6b58e95678bba5f6a4a03c4aaa94a9"
    },
    {
      "file": "dependencies/replay_results.json",
      "bytes": 622,
      "sha256": "18d14a85f7c8fe9455d70d4b88c70ce7db63ae449d16ce035e1df851c655f3f2"
    },
    {
      "file": "human_examples/README.txt",
      "bytes": 1228,
      "sha256": "68972e34cd4c90d7f08d804ac895bcd9342c2dc96a47258714839dd71e714553"
    },
    {
      "file": "human_examples/animaker_laptop_frames.png",
      "bytes": 1218019,
      "sha256": "de33fc3ea11cb87c51848b18a8acf961a0d6bdb75521d5e16837688e143a7904"
    },
    {
      "file": "human_examples/matched_records.json",
      "bytes": 14455,
      "sha256": "d35b9e01f1032462f0f5a34bd885df25aca5a78ca94d34516260716f5f9cc3fd"
    },
    {
      "file": "index.html",
      "bytes": 17747,
      "sha256": "aa61173d499bdf5f2d9b40e2549a16f29696998ae34246f2441d949db9fca7ab"
    },
    {
      "file": "repair/README.txt",
      "bytes": 2266,
      "sha256": "398b8eb955aa6a0f4d68d4b5b894927916625d8aed1528c26791f6002238aa4c"
    },
    {
      "file": "repair/acceptance_rules.txt",
      "bytes": 9702,
      "sha256": "d392743555ab1c8cbd89ce9ad79f3795b66e968939b060f0cc6cd90d256d7be8"
    },
    {
      "file": "repair/cooking_trace.json",
      "bytes": 50423,
      "sha256": "1ccb433cdf2a891364515cf733baf46cc6dc30445ed07296268e7fa01ea2f49e"
    },
    {
      "file": "repair/message_assembly.txt",
      "bytes": 3434,
      "sha256": "41964d28cf7654bba4cd362ce0a7a6745693a2d454a99c7a95410f7f35b9c9f6"
    },
    {
      "file": "repair/refiner_templates.txt",
      "bytes": 25648,
      "sha256": "d40a2af821465cd38a34cdaa3df5954a963dc823729f54c1a7ac94ddfb0dce0f"
    },
    {
      "file": "repair/repair_rules.txt",
      "bytes": 14851,
      "sha256": "f4a2c90ec6f7a53e76c3795273b5251e7e84704a839a8b6aaa889037a5b6dcee"
    },
    {
      "file": "repair/response_schemas.txt",
      "bytes": 3172,
      "sha256": "40d3491039b569328b83f5c2987e349ea5cc49298e5221dc65fd85310d4ac86d"
    },
    {
      "file": "repair/scoring.py",
      "bytes": 11359,
      "sha256": "cc7bdf911124ea17786b9f0c7e49786e9aeddf855de89b772f6e0ba6ca6be220"
    },
    {
      "file": "repair/verification_results.json",
      "bytes": 851,
      "sha256": "d84be7852750669f4eb8e26174bdd56b4787321fa60c67adbee0335dbd36f8d3"
    },
    {
      "file": "repair/verify_trace.py",
      "bytes": 1881,
      "sha256": "1dc558635c6322d79434a99ea62d5c4752acd3abd4785651b61fa80a32a50f29"
    },
    {
      "file": "results/PROTOCOLS.txt",
      "bytes": 4411,
      "sha256": "a0ef3dee516ed95c77446ebd955bc8a1331e5e2269c71f68fec09db44dacdff9"
    },
    {
      "file": "results/accepted_output_audits.csv",
      "bytes": 263,
      "sha256": "28d7e0dcba680d465c89126c2f0b2bf03c850778b804fdd69c21af6bf199acda"
    },
    {
      "file": "results/human_study_accounting.csv",
      "bytes": 282,
      "sha256": "768d6910a6c35a0de81bdc0c688b68838890cbcf836eae6d54b93da1cc7a4f75"
    },
    {
      "file": "results/three_candidate_comparison.csv",
      "bytes": 655,
      "sha256": "c87f50455f830952c0cc03e7c761af718c0a3d7f4e1a62289a71caf9c7dbcc66"
    },
    {
      "file": "results/verification_costs.csv",
      "bytes": 365,
      "sha256": "340637b2ee5fcec823b48c7487e386d8af3e84c4411adfeae7bf75bab3f9d0c3"
    },
    {
      "file": "results/verifier_confusion_counts.csv",
      "bytes": 82,
      "sha256": "01f39c25f1090423ef00f7c5bd3892fca52bd370935f27d0d52b0c36e74f83d7"
    },
    {
      "file": "results/verifier_error_rates_percent.csv",
      "bytes": 416,
      "sha256": "71b33536497cec7208f6115b63254361208dda1d81865c662c95ce1e345b9d14"
    },
    {
      "file": "shot_references/REFERENCE_DESCRIPTIONS.txt",
      "bytes": 4349,
      "sha256": "25f76c3c7c3953b57fc516a011d43692b289600635b5c9f723d6b58610997acf"
    },
    {
      "file": "verify_all.py",
      "bytes": 4326,
      "sha256": "75970491045b8b934a1a96b17cea2903cb5ef15af164f3ae4fc6968cd8314250"
    }
  ]
}


==> anc/GIVER_Supplementary/README.txt <==
GIVER - SUPPLEMENTARY MATERIAL
Verify What Matters: Cost-Aware Long Video Generation with GIVER

START HERE: open index.html in this folder after extracting the source archive.
All figures and links work offline. No account, network access, or generator is required.

CONTENTS
shot_references/  Reference shot descriptions for four qualitative comparisons.
results/          Final three-candidate comparison, human audit, cost and study
                  accounting tables, and the measurement definitions.
dependencies/     Two same-record edge replays and their executable code.
repair/           Full refiner templates, message assembly, and a cooking case record.
human_examples/   Matched human / external-MLLM scores, notes, and a contact sheet.
continuity/       Cross-shot comparison and recorded shared references / checks.

PAPER MAP
Appendix F.1-F.2 / Tables 4-5: results/three_candidate_comparison.csv; PROTOCOLS.txt
Appendix F.3 / Tables 6-7: results/verifier_* and accepted_output_audits.csv
Appendix F.4 / Table 8: results/verification_costs.csv
Appendix F.5 / Tables 9-10: dependencies/
Appendix F.6 / Table 11 and Appendix G / Tables 14-15: repair/
Appendix F.7 / Tables 12-13: results/human_study_accounting.csv; human_examples/
Appendix F.8 / Figure 7: continuity/

CHECKS
Run python3 -B verify_all.py from this folder. This uses only the Python standard
library and checks file hashes, table arithmetic, and recorded mechanism traces.
MANIFEST.json lists every file in this supplementary directory except itself.

EVIDENCE SCOPE AND ANONYMITY
Aggregate experimental measurements and human counts are retained as reported;
offline scripts check arithmetic rather than rerunning generation or human study.
Refiner-interface documentation, historical case records, retrospective candidate
analysis, and offline edge replays are identified separately. Selected media
illustrate concrete behavior and are not presented as full-benchmark estimates.
Storage locators are consistently de-identified; source/report content hashes
remain for traceability. No author identities, affiliations, private document
links, credentials, or remote services are required. Prompt instructions and
human-observation notes are included with their respective evidence records.

The arXiv source archive includes the paper and these ancillary materials.
Video files are not included; the reported scores refer to the evaluated videos.


==> anc/GIVER_Supplementary/continuity/README.txt <==
CROSS-SHOT CHARACTER CONTINUITY
Paper: Appendix F.8, Figure 7.

The comparison shows scene_1_shot_4 at 14.922 seconds followed by
scene_2_shot_5 at 0.000 seconds in the mentor-student woodworking case.
ViMax changes the student's hair, facial hair, and clothing across this cut.
GIVER retains blond hair, a clean-shaven face, and the navy shirt. The paired
frames were uniformly resized, not retouched or cropped.

The accompanying record contains the character definition, the identical
GIVER student-reference content hash used in both shots, original L1 appearance
checks, and common evaluation requirements. It supports this observed
end-to-end continuity comparison. It does not constitute a full-story metric
or an isolated ablation of reference conditioning. The two pipelines retain
their own reference-asset construction; those inputs are not claimed identical.


==> anc/GIVER_Supplementary/continuity/shared_references_and_checks.txt <==
R3W2-A: Shared references and recorded appearance checks

Case: 26_mentor_student_craft_learning (ViMax-Bench)
Transition: scene_1_shot_4 -> scene_2_shot_5
GIVER archive mapping: shots/0003 -> shots/0004
ViMax archive mapping: scene_0/shots/3 -> scene_1/shots/4

1. Original character definition
{
  "character_id": "character-character_b",
  "identity_description": "Character B (student): a 26-year-old man, tall and slim, light skin, short sandy-blond hair, clean-shaven, wearing a navy-blue button-up work shirt, tan canvas work pants, and gray sneakers; he looks attentive.",
  "allowed_changes": [
    "Only changes explicitly described by the immutable benchmark shot text."
  ],
  "immutable_identity_traits": [
    "Preserve Character B exactly as specified by the original benchmark prompts."
  ]
}

2. Identical character reference across the cut
GIVER/shots/0003/resolved_visual_assets.json
{
  "asset_id": "character:character-character_b",
  "content_sha256": "c48f946790c85dfe1e2237b4663742cdf598cfc595e5654f9615f1c7129c9c3a",
  "required_for_shot": true,
  "role": "character_identity",
  "text": "canonical identity reference for character-character_b; preserve identity, face, hair, body, and key outfit.",
  "transition_policy": "identity_always"
}

GIVER/shots/0004/resolved_visual_assets.json
{
  "asset_id": "character:character-character_b",
  "content_sha256": "c48f946790c85dfe1e2237b4663742cdf598cfc595e5654f9615f1c7129c9c3a",
  "required_for_shot": true,
  "role": "character_identity",
  "text": "canonical identity reference for character-character_b; preserve identity, face, hair, body, and key outfit.",
  "transition_policy": "identity_always"
}

3. Recorded L1 appearance checks
These are archived verifier observations, not new human annotations.

GIVER/shots/0003/image_soig_report.json
{
  "node_id": "L1-F2",
  "satisfied": true,
  "observed": "Character B matches student identity and clothing description",
  "evidence": [
    "Character B is young man with short blond hair, navy blue button-up shirt, clean shaven"
  ]
}

GIVER/shots/0004/image_soig_report.json
{
  "node_id": "L1-F2",
  "satisfied": true,
  "observed": "B's visible appearance matches source",
  "evidence": [
    "Visible outfit of B has no contradictions with source requirements"
  ]
}

4. Common evaluation requirements
The archived gold_script strings match exactly between GIVER and ViMax for each of these two shots.

scene_1_shot_4
[First frame] Medium two-shot from the side of the bench. Character A stands on the left, Character B on the right. A compact benchtop miter saw sits further down the bench with its blade guard down. Both wear clear safety glasses (in addition to Character A’s thin rectangular glasses beneath). The mentor points to the saw’s safety features while the student watches closely, hands off the tool.
[Motion] Eye-level medium two-shot, 35mm lens. The mentor demonstrates the safe stance and indicates the clamp point without powering the saw. The student mirrors her posture and repeats the steps with empty hands. The camera makes a small lateral move to keep both faces visible, emphasizing instruction and attention.

scene_2_shot_5
[First frame] Wide shot of the workbench and miter saw area. Character B positions a pine board against the saw fence; Character A stands slightly behind and to his left, supervising. Bar clamps and offcuts are neatly to the side. Bright, even workshop lighting; no harsh shadows.
[Motion] Wide shot, 24mm lens. The student secures the board and performs a careful cut motion (tool implied as operating safely with guard; no visible debris). The mentor watches the alignment and signals a stop with a small hand gesture. The camera remains steady to show both characters and the tool in frame.

5. Scope of the comparison
R3W2-B shows original video frames, resized uniformly without retouching or cropping.
The earlier-shot sample is at 14.922 s; the later-shot sample is at 0.000 s.
Each pipeline supplies consecutive shots from its own existing case run.
The observed contrast concerns student appearance across this cut, not all possible continuity errors.
This is a comparison of the evaluated end-to-end pipelines, not a controlled ablation of dependency edges or reference conditioning.
The archived ViMax characters.json contains only the Mentor entry; both relevant shot descriptions list ff_vis_char_idxs=[0]. GIVER records reference assets for both characters. No claim of identical character-reference conditioning is made.

6. Source-file hashes
GIVER/storyboard_package.json: e57ee2fab3e52566614d30bc60725ebea0471ea1ace02db621c932f22dc3f980
ViMax/characters.json: f3915d54f63e290ec67a0e7ebc58a54738ded866b204ecd285bd7b2885a1b68b
GIVER/shots/0003/resolved_visual_assets.json: 35ba7ab7018b2af3cc1e92481353810698a23d0c0566033797c5fa2241c6099d
GIVER/shots/0003/image_soig_report.json: 10db2b5946b45e4394fb3407ac098de53924089edf309a716a39c9b5f733d43b
GIVER/shots/0004/resolved_visual_assets.json: 2e784bf68c9082d2dd24495166df5b9438b96c27e7511084c0f52b5928153f20
GIVER/shots/0004/image_soig_report.json: 198a03cd3c141f7169ff8e3b939e4ff8719dcce3f25d6cbbe763a89f3110aa04


==> anc/GIVER_Supplementary/dependencies/README.txt <==
CONTROLLED DEPENDENCY REPLAYS
Paper: Appendix F.5, Tables 9-10.

Both replays hold the stored media, atomic checks, answers, and observations
fixed, changing only dependency edges. They use archived scoring and priority
selection code. No generator, evaluator, or network request is made.

Credit: board-game cafe, scene_1_shot_2, candidate 2:video:0. A1 fails because
the requested card dealing is absent, while P1 answers yes to valid contact.
The original graph credits 6/11 checks. Deleting only A1 -> P1 credits 8/11
(P1 and descendant F1 regain credit); deleting all edges credits 10/11. The
original-edge replay reproduces the recorded score. A1 remains a critical
failure; this is a diagnosis change, not evidence of an acceptance flip.

Priority: scene_1_shot_3, candidate 3:video:0. A1 reports no hourglass flip
during 5-7 seconds; A2 reports card placement outside that interval. P1 and P2
also fail on related contact/sand-flow checks. With edges, the helper returns
A1/A2 as primary repair targets and P1/P2 as dependent failed requirements.
Without edges, all four become primary targets. No requirement is waived.
This is a decision-level replay, not a new no-edge video or a recovered
historical refiner request. The source snapshot is distinguished from the
historical observations. Run: python3 -B replay.py


==> anc/GIVER_Supplementary/dependencies/archived_priority_helper.py <==
"""Exact archived priority helper; typing aliases permit standalone replay."""
from typing import Any, Sequence
SOIGContract = Any
SOIGNode = Any

def _failed_root_nodes(
    contract: SOIGContract,
    failed_nodes: Sequence[SOIGNode],
) -> tuple[list[SOIGNode], list[SOIGNode]]:
    """Split direct failed roots from failures propagated through the frozen graph."""

    failed_ids = {node.node_id for node in failed_nodes}
    parents_by_child: dict[str, set[str]] = {}
    for edge in contract.edges:
        parents_by_child.setdefault(edge.child, set()).add(edge.parent)
    for node in contract.nodes:
        if node.dependencies:
            parents_by_child.setdefault(node.node_id, set()).update(node.dependencies)
    roots = [
        node
        for node in failed_nodes
        if not (parents_by_child.get(node.node_id, set()) & failed_ids)
    ]
    root_ids = {node.node_id for node in roots}
    propagated = [node for node in failed_nodes if node.node_id not in root_ids]
    return roots or list(failed_nodes), propagated


==> anc/GIVER_Supplementary/dependencies/credit_replay_input.json <==
{
  "provenance": {
    "case": "24_board_game_cafe_interior",
    "shot_id": "scene_1_shot_2",
    "candidate_attempt_id": "2:video:0",
    "source_report_sha256": "ab62fd0febb7ff7aee48f3ffe0beaf7fb17c5da740507e4220e943d187c523ff",
    "contract_sha256": "e5459d7ca851975a02abb51f39cd4f25e80e5e934adff8a22bd42c4fec7eda62",
    "video_sha256": "ec003fb404d6f7b0385fbaa1391b4feb3b09f0fcd6ff6a1cb2dfb55326dff76f",
    "graph_hash": "267acd396572ba180e48b02b31606d8781398b5fdca3ac2f77ad88da1a8fb181"
  },
  "answers": {
    "action_verification": {
      "A1": {
        "check_at_sec": 2.0,
        "critical": true,
        "final_answer": "no",
        "initial_response": "Woman points after 6s, hoodie man holds phone not dealing cards in 0-6s",
        "is_correct": false,
        "must_hold": "Over 0-6s: teal-sweater woman opens rulebook and points to a section, cardigan man nods and writes tournament round number on score pad, green-hoodie man deals starting cards in smooth clockwise motion.",
        "observed": "Woman points after 6s, hoodie man holds phone not dealing cards in 0-6s",
        "question": "Do all characters perform their specified actions over the first 6 seconds?",
        "runtime_node_id": "L2-A1"
      },
      "A2": {
        "check_at_sec": 0.0,
        "critical": true,
        "final_answer": "yes",
        "initial_response": "Camera remains static with consistent framing across 0-6s",
        "is_correct": true,
        "must_hold": "Camera remains static on tripod, 35mm lens, shoulder-height medium shot for the entire 6-second action sequence.",
        "observed": "Camera remains static with consistent framing across 0-6s",
        "question": "Is the camera static on a tripod with 35mm lens shoulder-height medium shot during the action window?",
        "runtime_node_id": "L2-A2"
      }
    },
    "factual_consistency": {
      "F1": {
        "check_at_sec": 0.0,
        "critical": false,
        "final_answer": "yes",
        "initial_response": "All characters have correct limb counts, movements are anatomically plausible",
        "is_correct": true,
        "must_hold": "Each character has 2 arms and 2 hands, no extra or missing limbs, all movements (opening book, writing, dealing cards, nodding) are anatomically plausible for humans.",
        "observed": "All characters have correct limb counts, movements are anatomically plausible",
        "question": "Do all characters have anatomically correct limb counts and plausible movements?",
        "runtime_node_id": "L2-F1"
      },
      "F2": {
        "check_at_sec": 0.0,
        "critical": false,
        "final_answer": "yes",
        "initial_response": "Cafe scene geometry remains consistent, no impossible structures",
        "is_correct": true,
        "must_hold": "Cafe layout matches the specified fixed geometry: brick wall, left bookshelf, right window, centered communal table, furniture placement remains unchanged, no impossible spatial configurations.",
        "observed": "Cafe scene geometry remains consistent, no impossible structures",
        "question": "Is the cafe scene geometry consistent with no impossible structures?",
        "runtime_node_id": "L2-F2"
      }
    },
    "object_existence": {
      "O1": {
        "check_at_sec": 0.0,
        "critical": true,
        "final_answer": "yes",
        "initial_response": "Three specified characters are present at 0/3/6s check timestamps",
        "is_correct": true,
        "must_hold": "Teal-sweater woman, cardigan man, and green-hoodie man are present in the scene (no requirement for full frame visibility at all times).",
        "observed": "Three specified characters are present at 0/3/6s check timestamps",
        "question": "Do the three specified characters exist in the scene during the shot?",
        "runtime_node_id": "L2-O1"
      },
      "O2": {
        "check_at_sec": 0.0,
        "critical": true,
        "final_answer": "yes",
        "initial_response": "All required board game props are present at 0/6/12s check timestamps",
        "is_correct": true,
        "must_hold": "Rulebook, score pad, cards, tokens, mugs, and pencils jar are present on the communal table for the duration of the shot.",
        "observed": "All required board game props are present at 0/6/12s check timestamps",
        "question": "Do all required board game props exist on the communal table?",
        "runtime_node_id": "L2-O2"
      }
    },
    "physics": {
      "AIGC-CH1": {
        "check_at_sec": 0.0,
        "critical": true,
        "final_answer": "yes",
        "initial_response": "Review A: No visible synthetic continuity or physics defects are present across the full duration of the video.\nReview B: The video depicts three people interacting with a board game in a cafe setting, with no visible synthetic continuity or physics defects observed across the full duration.",
        "is_correct": true,
        "must_hold": "AIGC synthetic video continuity audit (AIGC artifact detection): the attached MP4 is machine-generated, not live action. Scan the ENTIRE timeline for visible synthetic continuity/physics defects: clipping/floating, impossible anatomy, scene teleport or hard background cuts, props popping in/out, identity drift, incoherent spatial layout, or pasted/composited look. Do NOT judge scripted content fidelity, benchmark motion, or story requirements — only synthetic continuity and physical plausibility.",
        "observed": "Review A: No visible synthetic continuity or physics defects are present across the full duration of the video.\nReview B: The video depicts three people interacting with a board game in a cafe setting, with no visible synthetic continuity or physics defects observed across the full duration.",
        "question": "For this AIGC-generated clip, is the full video free of visible continuity/physics breaks (visible artifacts) when scanned across the entire timeline?",
        "runtime_node_id": "L2-AIGC-CH1"
      },
      "P1": {
        "check_at_sec": 2.0,
        "critical": true,
        "final_answer": "yes",
        "initial_response": "All actions have valid physical contact with props, no non-contact manipulation",
        "is_correct": true,
        "must_hold": "Woman's hands contact rulebook when opening/pointing, man's hand contacts pen and score pad when writing, hoodie man's hands contact cards when dealing, no non-contact manipulation of objects.",
        "observed": "All actions have valid physical contact with props, no non-contact manipulation",
        "question": "Do all character actions have valid physical contact with props?",
        "runtime_node_id": "L2-P1"
      },
      "P2": {
        "check_at_sec": 0.0,
        "critical": true,
        "final_answer": "yes",
        "initial_response": "All objects are properly supported, no suspended objects",
        "is_correct": true,
        "must_hold": "All props on the table are supported by the table surface, cards being dealt are supported by hands or the table as they move, no suspended objects without support.",
        "observed": "All objects are properly supported, no suspended objects",
        "question": "Are all objects properly supported by the table or character hands?",
        "runtime_node_id": "L2-P2"
      }
    },
    "spatial_layout": {
      "S1": {
        "check_at_sec": 0.0,
        "critical": false,
        "final_answer": "yes",
        "initial_response": "t≈0 initial composition matches specified bookshelf side view",
        "is_correct": true,
        "must_hold": "At t≈0, frame is medium shot from bookshelf side: brick wall/framed prints centered, brass floor lamp partial left, counter/menu board in background, teal-sweater woman left nearest camera, cardigan man opposite her, green-hoodie man right, mugs/pencils jar in foreground.",
        "observed": "t≈0 initial composition matches specified bookshelf side view",
        "question": "Does the t≈0 initial composition match the specified bookshelf side view?",
        "runtime_node_id": "L2-S1"
      },
      "S2": {
        "check_at_sec": 0.0,
        "critical": false,
        "final_answer": "yes",
        "initial_response": "Right window rain glow remains consistent across 0/3/6s",
        "is_correct": true,
        "must_hold": "Warm rain glow from the right window remains consistent as specified, no abrupt disappearance or change.",
        "observed": "Right window rain glow remains consistent across 0/3/6s",
        "question": "Is the right window rain glow consistently visible throughout the shot?",
        "runtime_node_id": "L2-S2"
      }
    }
  },
  "edges": [
    {
      "from": [
        "O1",
        "O2",
        "S1"
      ],
      "to": "A1"
    },
    {
      "from": [
        "S1",
        "S2"
      ],
      "to": "A2"
    },
    {
      "from": [
        "P1"
      ],
      "to": "F1"
    },
    {
      "from": [
        "P2"
      ],
      "to": "F2"
    },
    {
      "from": [
        "A1"
      ],
      "to": "P1"
    },
    {
      "from": [
        "A1",
        "A2"
      ],
      "to": "P2"
    },
    {
      "from": [
        "O1",
        "O2"
      ],
      "to": "S1"
    }
  ],
  "recorded_tree_score": 0.5454545454545454,
  "recorded_passed": false,
  "critical_failures": [
    {
      "approx_sec": 2.0,
      "category": "action_verification",
      "expected": "Over 0-6s: teal-sweater woman opens rulebook and points to a section, cardigan man nods and writes tournament round number on score pad, green-hoodie man deals starting cards in smooth clockwise motion.",
      "interaction_id": "A1",
      "match": false,
      "node_id": "L2-A1",
      "observed": "Woman points after 6s, hoodie man holds phone not dealing cards in 0-6s",
      "question": "Do all characters perform their specified actions over the first 6 seconds?",
      "severity": "critical",
      "source_node_id": "A1"
    }
  ]
}


==> anc/GIVER_Supplementary/dependencies/priority_replay_input.json <==
{
  "provenance": {
    "case": "24_board_game_cafe_interior",
    "shot_id": "scene_1_shot_3",
    "candidate_attempt_id": "3:video:0",
    "source_report_sha256": "955691d5aa312e2f8d7c93af21e9ab070dd054b4c1b828bfc90d463219af2b33",
    "contract_sha256": "6d71631ccee7fd11ac603fd013847b4d90b32bfe7fe1e1c3349307de034566d2",
    "video_sha256": "c4205c05fcc47a62ab32e184280c6860b3a44870018cbd3b26eef65a9be0ac4c",
    "graph_hash": "4e779b7d4e2eadb9257a3e8906629639b1f59fbdd05b3e19c64a0094c9123db9"
  },
  "contract_nodes": [
    {
      "applicable_stage": "anchor",
      "caption_hint": {
        "motion": "static",
        "visual": "Foreground board game with tokens and hourglass, background counter, pastry case, menu board"
      },
      "category": "O",
      "check_at_sec": [
        0.0
      ],
      "critical": true,
      "dependencies": [],
      "description": "yes",
      "entities": [
        "board game",
        "tokens",
        "hourglass timer",
        "counter",
        "pastry case",
        "menu board"
      ],
      "evidence_requirement": "static_image_pixels",
      "must_hold": "yes",
      "node_id": "L1-O1",
      "question": "Are the board game, tokens, hourglass timer, counter, pastry case, and menu board visible in the frame?",
      "required": true,
      "severity": "hard",
      "source_fields": [
        "shot_description",
        "primary_action",
        "camera",
        "subject_layout"
      ],
      "source_node_id": "O1",
      "time_scope": null,
      "verification_channel": "full_frame"
    },
    {
      "applicable_stage": "anchor",
      "caption_hint": {
        "motion": "static",
        "visual": "Hands at left edge holding card, right edge near token, top edge near rulebook"
      },
      "category": "O",
      "check_at_sec": [
        0.0
      ],
      "critical": true,
      "dependencies": [],
      "description": "yes",
      "entities": [
        "cardigan man's hands",
        "hoodie man's hand",
        "teal-sweater woman's hands",
        "card",
        "rulebook",
        "token"
      ],
      "evidence_requirement": "static_image_pixels",
      "must_hold": "yes",
      "node_id": "L1-O2",
      "question": "Are the partial hands of the cardigan man, hoodie man, and teal-sweater woman, plus the card, rulebook, and target token visible in the frame?",
      "required": true,
      "severity": "hard",
      "source_fields": [
        "shot_description",
        "primary_action",
        "camera",
        "subject_layout"
      ],
      "source_node_id": "O2",
      "time_scope": null,
      "verification_channel": "full_frame"
    },
    {
      "applicable_stage": "anchor",
      "caption_hint": {
        "motion": "static",
        "visual": "Low angle close-up framing, board fills foreground, counter in background"
      },
      "category": "S",
      "check_at_sec": [
        0.0
      ],
      "critical": true,
      "dependencies": [
        "L1-O1"
      ],
      "description": "yes",
      "entities": [
        "camera",
        "board game",
        "counter"
      ],
      "evidence_requirement": "static_image_pixels",
      "must_hold": "yes",
      "node_id": "L1-S1",
      "question": "Is the shot a low-angle close-up from table level looking across the board game toward the background counter?",
      "required": true,
      "severity": "hard",
      "source_fields": [
        "shot_description",
        "primary_action",
        "camera",
        "subject_layout"
      ],
      "source_node_id": "S1",
      "time_scope": null,
      "verification_channel": "full_frame"
    },
    {
      "applicable_stage": "anchor",
      "caption_hint": {
        "motion": "static",
        "visual": "Hands at left frame edge, right frame edge, and top edge of the board area"
      },
      "category": "S",
      "check_at_sec": [
        0.0
      ],
      "critical": true,
      "dependencies": [
        "L1-O2"
      ],
      "description": "yes",
      "entities": [
        "cardigan man's hands",
        "hoodie man's hand",
        "teal-sweater woman's hands",
        "board game"
      ],
      "evidence_requirement": "static_image_pixels",
      "must_hold": "yes",
      "node_id": "L1-S2",
      "question": "Are the character hands positioned at left, right, and top edges relative to the board game?",
      "required": true,
      "severity": "hard",
      "source_fields": [
        "shot_description",
        "primary_action",
        "camera",
        "subject_layout"
      ],
      "source_node_id": "S2",
      "time_scope": null,
      "verification_channel": "full_frame"
    },
    {
      "applicable_stage": "anchor",
      "caption_hint": {
        "motion": "static",
        "visual": "Hands at left frame edge clasping a card, no visible movement"
      },
      "category": "A",
      "check_at_sec": [
        0.0
      ],
      "critical": true,
      "dependencies": [
        "L1-S1"
      ],
      "description": "yes",
      "entities": [
        "cardigan man's hands",
        "card"
      ],
      "evidence_requirement": "static_image_pixels",
      "must_hold": "yes",
      "node_id": "L1-A1",
      "question": "Are the cardigan man's hands holding a card at the left frame edge?",
      "required": true,
      "severity": "hard",
      "source_fields": [
        "shot_description",
        "primary_action",
        "camera",
        "subject_layout"
      ],
      "source_node_id": "A1",
      "time_scope": null,
      "verification_channel": "full_frame"
    },
    {
      "applicable_stage": "anchor",
      "caption_hint": {
        "motion": "static",
        "visual": "Hands at top frame edge near rulebook, at rest and empty"
      },
      "category": "A",
      "check_at_sec": [
        0.0
      ],
      "critical": true,
      "dependencies": [
        "L1-S2"
      ],
      "description": "yes",
      "entities": [
        "teal-sweater woman's hands",
        "rulebook"
      ],
      "evidence_requirement": "static_image_pixels",
      "must_hold": "yes",
      "node_id": "L1-A2",
      "question": "Are the teal-sweater woman's hands resting near the rulebook at the top frame edge?",
      "required": true,
      "severity": "hard",
      "source_fields": [
        "shot_description",
        "primary_action",
        "camera",
        "subject_layout"
      ],
      "source_node_id": "A2",
      "time_scope": null,
      "verification_channel": "full_frame"
    },
    {
      "applicable_stage": "anchor",
      "caption_hint": {
        "motion": "static",
        "visual": "Board sits flush on table surface, no gaps or suspension"
      },
      "category": "P",
      "check_at_sec": [
        0.0
      ],
      "critical": true,
      "dependencies": [
        "L1-A1"
      ],
      "description": "yes",
      "entities": [
        "board game",
        "table"
      ],
      "evidence_requirement": "static_image_pixels",
      "must_hold": "yes",
      "node_id": "L1-P1",
      "question": "Is the board game resting flat on the table surface with no visible floating?",
      "required": true,
      "severity": "hard",
      "source_fields": [
        "shot_description",
        "primary_action",
        "camera",
        "subject_layout"
      ],
      "source_node_id": "P1",
      "time_scope": null,
      "verification_channel": "full_frame"
    },
    {
      "applicable_stage": "anchor",
      "caption_hint": {
        "motion": "static",
        "visual": "Tokens and hourglass lie flat on board surface, no visible gaps"
      },
      "category": "P",
      "check_at_sec": [
        0.0
      ],
      "critical": true,
      "dependencies": [
        "L1-A2"
      ],
      "description": "yes",
      "entities": [
        "tokens",
        "hourglass timer",
        "board game"
      ],
      "evidence_requirement": "static_image_pixels",
      "must_hold": "yes",
      "node_id": "L1-P2",
      "question": "Are the tokens and hourglass timer in contact with the board game surface with no visible floating?",
      "required": true,
      "severity": "hard",
      "source_fields": [
        "shot_description",
        "primary_action",
        "camera",
        "subject_layout"
      ],
      "source_node_id": "P2",
      "time_scope": null,
      "verification_channel": "full_frame"
    },
    {
      "applicable_stage": "anchor",
      "caption_hint": {
        "motion": "static",
        "visual": "Warm soft amber lighting, cafe interior elements consistent with game corner specification"
      },
      "category": "F",
      "check_at_sec": [
        0.0
      ],
      "critical": true,
      "dependencies": [
        "L1-P1"
      ],
      "description": "yes",
      "entities": [
        "cafe scene",
        "lighting"
      ],
      "evidence_requirement": "static_image_pixels",
      "must_hold": "yes",
      "node_id": "L1-F1",
      "question": "Does the scene match the cozy indoor cafe game corner setting with warm amber lighting?",
      "required": true,
      "severity": "hard",
      "source_fields": [
        "shot_description",
        "primary_action",
        "camera",
        "subject_layout"
      ],
      "source_node_id": "F1",
      "time_scope": null,
      "verification_channel": "full_frame"
    },
    {
      "applicable_stage": "anchor",
      "caption_hint": {
        "motion": "static",
        "visual": "Background elements remain stationary in their specified positions"
      },
      "category": "F",
      "check_at_sec": [
        0.0
      ],
      "critical": true,
      "dependencies": [
        "L1-P2"
      ],
      "description": "yes",
      "entities": [
        "counter",
        "pastry case",
        "menu board"
      ],
      "evidence_requirement": "static_image_pixels",
      "must_hold": "yes",
      "node_id": "L1-F2",
      "question": "Are the counter, pastry case, and menu board fixed in their specified background positions?",
      "required": true,
      "severity": "hard",
      "source_fields": [
        "shot_description",
        "primary_action",
        "camera",
        "subject_layout"
      ],
      "source_node_id": "F2",
      "time_scope": null,
      "verification_channel": "full_frame"
    },
    {
      "applicable_stage": "video",
      "caption_hint": {
        "motion": "No required assets disappear from the scene during the shot",
        "visual": "Core board game props and background cafe counter assets are present when required"
      },
      "category": "O",
      "check_at_sec": [
        0.0,
        6.0,
        12.0
      ],
      "critical": true,
      "dependencies": [],
      "description": "All listed core entities are present in the shot for their required appearance durations.",
      "entities": [
        "board game",
        "tokens",
        "hourglass timer",
        "card",
        "rulebook",
        "counter",
        "pastry case",
        "menu board"
      ],
      "evidence_requirement": "timestamped_video_frames",
      "must_hold": "All listed core entities are present in the shot for their required appearance durations.",
      "node_id": "L2-O1",
      "question": "Do the board game, tokens, hourglass timer, card, rulebook, counter, pastry case, menu board exist in the scene as required?",
      "required": true,
      "severity": "hard",
      "source_fields": [
        "shot_description",
        "primary_action",
        "camera",
        "subject_layout"
      ],
      "source_node_id": "O1",
      "time_scope": {
        "end_seconds": 12.0,
        "start_seconds": 0.0
      },
      "verification_channel": "full_frame"
    },
    {
      "applicable_stage": "video",
      "caption_hint": {
        "motion": "Hands do not exit the frame during their assigned actions",
        "visual": "Three characters' hands are visible at frame start as positioned"
      },
      "category": "O",
      "check_at_sec": [
        0.0,
        3.0,
        10.0
      ],
      "critical": true,
      "dependencies": [],
      "description": "All three sets of hands are visible at the start of the shot as described, and remain visible for their respective actions.",
      "entities": [
        "cardigan man's hands",
        "hoodie man's hand",
        "teal-sweater woman's hands"
      ],
      "evidence_requirement": "timestamped_video_frames",
      "must_hold": "All three sets of hands are visible at the start of the shot as described, and remain visible for their respective actions.",
      "node_id": "L2-O2",
      "question": "Are the hands of the cardigan man, hoodie man, and teal-sweater woman present in the frame at t≈0?",
      "required": true,
      "severity": "hard",
      "source_fields": [
        "shot_description",
        "primary_action",
        "camera",
        "subject_layout"
      ],
      "source_node_id": "O2",
      "time_scope": {
        "end_seconds": 10.0,
        "start_seconds": 0.0
      },
      "verification_channel": "full_frame"
    },
    {
      "applicable_stage": "video",
      "caption_hint": {
        "motion": "Camera remains locked, background elements do not shift position at any point",
        "visual": "t≈0 low angle composition: foreground board, fixed background counter elements"
      },
      "category": "S",
      "check_at_sec": [
        0.0,
        7.0,
        14.9
      ],
      "critical": true,
      "dependencies": [
        "L2-O1"
      ],
      "description": "Initial layout has board filling foreground, background counter elements remain fixed throughout the shot as the camera stays locked.",
      "entities": [
        "board game",
        "counter",
        "pastry case",
        "menu board"
      ],
      "evidence_requirement": "timestamped_video_frames",
      "must_hold": "Initial layout has board filling foreground, background counter elements remain fixed throughout the shot as the camera stays locked.",
      "node_id": "L2-S1",
      "question": "Does the t≈0 composition match the low angle table-level close-up with board game in foreground, counter/pastry case/menu board fixed in background?",
      "required": true,
      "severity": "hard",
      "source_fields": [
        "shot_description",
        "primary_action",
        "camera",
        "subject_layout"
      ],
      "source_node_id": "S1",
      "time_scope": {
        "end_seconds": 14.9,
        "start_seconds": 0.0
      },
      "verification_channel": "full_frame"
    },
    {
      "applicable_stage": "video",
      "caption_hint": {
        "motion": "Initial hand positions are correct before actions begin at 5s",
        "visual": "t≈0 hand positions: left cardigan hands holding card, right hoodie hand reaching for token, top teal-sweater hands near rulebook"
      },
      "category": "S",
      "check_at_sec": [
        0.0,
        2.0,
        5.0
      ],
      "critical": true,
      "dependencies": [
        "L2-O2"
      ],
      "description": "Initial hand positions exactly match the described layout before any actions start.",
      "entities": [
        "cardigan man's hands",
        "hoodie man's hand",
        "teal-sweater woman's hands",
        "card",
        "token",
        "rulebook"
      ],
      "evidence_requirement": "timestamped_video_frames",
      "must_hold": "Initial hand positions exactly match the described layout before any actions start.",
      "node_id": "L2-S2",
      "question": "Do the hands follow the initial t≈0 positioning: cardigan man's hands left holding card, hoodie man's hand right reaching for token, teal-sweater woman's hands top near rulebook?",
      "required": true,
      "severity": "hard",
      "source_fields": [
        "shot_description",
        "primary_action",
        "camera",
        "subject_layout"
      ],
      "source_node_id": "S2",
      "time_scope": {
        "end_seconds": 5.0,
        "start_seconds": 0.0
      },
      "verification_channel": "full_frame"
    },
    {
      "applicable_stage": "video",
      "caption_hint": {
        "motion": "Hourglass flip motion is smooth and completed within the 5-7s window",
        "visual": "Hourglass is in original position at 5s, flipped position with flowing sand at 7s"
      },
      "category": "A",
      "check_at_sec": [
        5.0,
        6.0,
        7.0
      ],
      "critical": true,
      "dependencies": [
        "L2-S1"
      ],
      "description": "Hourglass flip action occurs between 5 and 7 seconds, sand begins flowing downward immediately after flipping.",
      "entities": [
        "hourglass timer"
      ],
      "evidence_requirement": "timestamped_video_frames",
      "must_hold": "Hourglass flip action occurs between 5 and 7 seconds, sand begins flowing downward immediately after flipping.",
      "node_id": "L2-A1",
      "question": "Is the hourglass flipped and sand starts flowing within the 5-7 second window?",
      "required": true,
      "severity": "hard",
      "source_fields": [
        "shot_description",
        "primary_action",
        "camera",
        "subject_layout"
      ],
      "source_node_id": "A1",
      "time_scope": {
        "end_seconds": 7.0,
        "start_seconds": 5.0
      },
      "verification_channel": "full_frame"
    },
    {
      "applicable_stage": "video",
      "caption_hint": {
        "motion": "Card placement motion is natural and completed within the 5-7s window",
        "visual": "Card is held by cardigan man's hands at 5s, resting flat on the board at 7s"
      },
      "category": "A",
      "check_at_sec": [
        5.0,
        6.0,
        7.0
      ],
      "critical": true,
      "dependencies": [
        "L2-S1",
        "L2-S2"
      ],
      "description": "Cardigan man's hands move to place the held card onto the board surface between 5 and 7 seconds.",
      "entities": [
        "cardigan man's hands",
        "card",
        "board game"
      ],
      "evidence_requirement": "timestamped_video_frames",
      "must_hold": "Cardigan man's hands move to place the held card onto the board surface between 5 and 7 seconds.",
      "node_id": "L2-A2",
      "question": "Does the cardigan man place the card onto the board within the 5-7 second window?",
      "required": true,
      "severity": "hard",
      "source_fields": [
        "shot_description",
        "primary_action",
        "camera",
        "subject_layout"
      ],
      "source_node_id": "A2",
      "time_scope": {
        "end_seconds": 7.0,
        "start_seconds": 5.0
      },
      "verification_channel": "full_frame"
    },
    {
      "applicable_stage": "video",
      "caption_hint": {
        "motion": "Token sliding motion is precise and completed within the 5-7s window",
        "visual": "Token is in original position at 5s, positioned correctly in new board space at 7s"
      },
      "category": "A",
      "check_at_sec": [
        5.0,
        6.0,
        7.0
      ],
      "critical": true,
      "dependencies": [
        "L2-S1",
        "L2-S2"
      ],
      "description": "Hoodie man's hand slides the target token to a new designated board space between 5 and 7 seconds.",
      "entities": [
        "hoodie man's hand",
        "token",
        "board game"
      ],
      "evidence_requirement": "timestamped_video_frames",
      "must_hold": "Hoodie man's hand slides the target token to a new designated board space between 5 and 7 seconds.",
      "node_id": "L2-A3",
      "question": "Does the hoodie man slide the token precisely into a new space on the board within the 5-7 second window?",
      "required": true,
      "severity": "hard",
      "source_fields": [
        "shot_description",
        "primary_action",
        "camera",
        "subject_layout"
      ],
      "source_node_id": "A3",
      "time_scope": {
        "end_seconds": 7.0,
        "start_seconds": 5.0
      },
      "verification_channel": "full_frame"
    },
    {
      "applicable_stage": "video",
      "caption_hint": {
        "motion": "All interactions follow correct contact physics rules",
        "visual": "Hands are in continuous contact with manipulated objects during actions, no clipping artifacts"
      },
      "category": "P",
      "check_at_sec": [
        5.5,
        6.0,
        6.5
      ],
      "critical": true,
      "dependencies": [
        "L2-A1",
        "L2-A2",
        "L2-A3"
      ],
      "description": "Hands make proper physical contact with the objects they manipulate, no clipping through objects or the board surface occurs.",
      "entities": [
        "cardigan man's hands",
        "hoodie man's hand",
        "hourglass timer",
        "card",
        "token",
        "board game"
      ],
      "evidence_requirement": "timestamped_video_frames",
      "must_hold": "Hands make proper physical contact with the objects they manipulate, no clipping through objects or the board surface occurs.",
      "node_id": "L2-P1",
      "question": "Do all hand-object interactions (hourglass flip, card placement, token sliding) show correct contact without clipping?",
      "required": true,
      "severity": "hard",
      "source_fields": [
        "shot_description",
        "primary_action",
        "camera",
        "subject_layout"
      ],
      "source_node_id": "P1",
      "time_scope": {
        "end_seconds": 6.5,
        "start_seconds": 5.5
      },
      "verification_channel": "full_frame"
    },
    {
      "applicable_stage": "video",
      "caption_hint": {
        "motion": "No floating objects observed, sand flow follows expected gravity behavior",
        "visual": "All small objects rest flush on the board, sand flows downward in the flipped hourglass"
      },
      "category": "P",
      "check_at_sec": [
        0.0,
        6.0,
        10.0
      ],
      "critical": true,
      "dependencies": [
        "L2-A1",
        "L2-A2",
        "L2-A3"
      ],
      "description": "All small objects are fully supported by the board surface with no floating; hourglass sand flows downward per gravity after flipping.",
      "entities": [
        "hourglass timer",
        "card",
        "token",
        "board game"
      ],
      "evidence_requirement": "timestamped_video_frames",
      "must_hold": "All small objects are fully supported by the board surface with no floating; hourglass sand flows downward per gravity after flipping.",
      "node_id": "L2-P2",
      "question": "Do all small objects (hourglass, card, token) rest on the board surface without floating, and sand flows correctly after hourglass flip?",
      "required": true,
      "severity": "hard",
      "source_fields": [
        "shot_description",
        "primary_action",
        "camera",
        "subject_layout"
      ],
      "source_node_id": "P2",
      "time_scope": {
        "end_seconds": 10.0,
        "start_seconds": 0.0
      },
      "verification_channel": "full_frame"
    },
    {
      "applicable_stage": "video",
      "caption_hint": {
        "motion": "No anatomical impossibilities observed during hand movements",
        "visual": "Correct count of visible hands and props, no extra or missing elements"
      },
      "category": "F",
      "check_at_sec": [
        0.0,
        6.0,
        12.0
      ],
      "critical": true,
      "dependencies": [
        "L2-P1"
      ],
      "description": "Two hands for cardigan man, one hand for hoodie man, two hands for teal-sweater woman; one hourglass, one card being placed, one token being slid, no extra or missing limbs/props.",
      "entities": [
        "cardigan man's hands",
        "hoodie man's hand",
        "teal-sweater woman's hands",
        "hourglass timer",
        "card",
        "token"
      ],
      "evidence_requirement": "timestamped_video_frames",
      "must_hold": "Two hands for cardigan man, one hand for hoodie man, two hands for teal-sweater woman; one hourglass, one card being placed, one token being slid, no extra or missing limbs/props.",
      "node_id": "L2-F1",
      "question": "Are the number of hands and props anatomically and factually correct?",
      "required": true,
      "severity": "hard",
      "source_fields": [
        "shot_description",
        "primary_action",
        "camera",
        "subject_layout"
      ],
      "source_node_id": "F1",
      "time_scope": {
        "end_seconds": 12.0,
        "start_seconds": 0.0
      },
      "verification_channel": "full_frame"
    },
    {
      "applicable_stage": "video",
      "caption_hint": {
        "motion": "Background elements remain structurally consistent throughout the shot",
        "visual": "Background cafe elements have plausible fixed structure, no impossible geometry"
      },
      "category": "F",
      "check_at_sec": [
        0.0,
        7.0,
        14.9
      ],
      "critical": true,
      "dependencies": [
        "L2-P2"
      ],
      "description": "Background elements are structurally plausible, no impossible geometry or misaligned fixed features observed at any point.",
      "entities": [
        "counter",
        "pastry case",
        "menu board"
      ],
      "evidence_requirement": "timestamped_video_frames",
      "must_hold": "Background elements are structurally plausible, no impossible geometry or misaligned fixed features observed at any point.",
      "node_id": "L2-F2",
      "question": "Do the background cafe elements (counter, pastry case, menu board) have consistent, possible structure?",
      "required": true,
      "severity": "hard",
      "source_fields": [
        "shot_description",
        "primary_action",
        "camera",
        "subject_layout"
      ],
      "source_node_id": "F2",
      "time_scope": {
        "end_seconds": 14.9,
        "start_seconds": 0.0
      },
      "verification_channel": "full_frame"
    },
    {
      "applicable_stage": "video",
      "caption_hint": {
        "motion": "",
        "visual": "Isolated AIGC video continuity / visible artifacts audit: scan the complete attached MP4 for synthetic physics/continuity breaks only."
      },
      "category": "P",
      "check_at_sec": [
        0.0,
        3.75,
        7.5,
        11.25,
        14.9
      ],
      "critical": true,
      "dependencies": [],
      "description": "AIGC synthetic video continuity audit (AIGC artifact detection): the attached MP4 is machine-generated, not live action. Scan the ENTIRE timeline for visible synthetic continuity/physics defects: clipping/floating, impossible anatomy, scene teleport or hard background cuts, props popping in/out, identity drift, incoherent spatial layout, or pasted/composited look. Do NOT judge scripted content fidelity, benchmark motion, or story requirements — only synthetic continuity and physical plausibility.",
      "entities": [
        "aigc_video"
      ],
      "evidence_requirement": "timestamped_video_frames",
      "must_hold": "AIGC synthetic video continuity audit (AIGC artifact detection): the attached MP4 is machine-generated, not live action. Scan the ENTIRE timeline for visible synthetic continuity/physics defects: clipping/floating, impossible anatomy, scene teleport or hard background cuts, props popping in/out, identity drift, incoherent spatial layout, or pasted/composited look. Do NOT judge scripted content fidelity, benchmark motion, or story requirements — only synthetic continuity and physical plausibility.",
      "node_id": "L2-AIGC-CH1",
      "question": "For this AIGC-generated clip, is the full video free of visible continuity/physics breaks (visible artifacts) when scanned across the entire timeline?",
      "required": true,
      "severity": "hard",
      "source_fields": [],
      "source_node_id": "AIGC-CH1",
      "time_scope": {
        "end_seconds": 14.9,
        "start_seconds": 0.0
      },
      "verification_channel": "full_frame"
    }
  ],
  "contract_edges": [
    {
      "child": "L1-S1",
      "parent": "L1-O1",
      "relation": "source_dependency"
    },
    {
      "child": "L1-S2",
      "parent": "L1-O2",
      "relation": "source_dependency"
    },
    {
      "child": "L1-A1",
      "parent": "L1-S1",
      "relation": "source_dependency"
    },
    {
      "child": "L1-A2",
      "parent": "L1-S2",
      "relation": "source_dependency"
    },
    {
      "child": "L1-P1",
      "parent": "L1-A1",
      "relation": "source_dependency"
    },
    {
      "child": "L1-P2",
      "parent": "L1-A2",
      "relation": "source_dependency"
    },
    {
      "child": "L1-F1",
      "parent": "L1-P1",
      "relation": "source_dependency"
    },
    {
      "child": "L1-F2",
      "parent": "L1-P2",
      "relation": "source_dependency"
    },
    {
      "child": "L2-S1",
      "parent": "L2-O1",
      "relation": "source_dependency"
    },
    {
      "child": "L2-S2",
      "parent": "L2-O2",
      "relation": "source_dependency"
    },
    {
      "child": "L2-A1",
      "parent": "L2-S1",
      "relation": "source_dependency"
    },
    {
      "child": "L2-A2",
      "parent": "L2-S1",
      "relation": "source_dependency"
    },
    {
      "child": "L2-A3",
      "parent": "L2-S1",
      "relation": "source_dependency"
    },
    {
      "child": "L2-A2",
      "parent": "L2-S2",
      "relation": "source_dependency"
    },
    {
      "child": "L2-A3",
      "parent": "L2-S2",
      "relation": "source_dependency"
    },
    {
      "child": "L2-P1",
      "parent": "L2-A1",
      "relation": "source_dependency"
    },
    {
      "child": "L2-P1",
      "parent": "L2-A2",
      "relation": "source_dependency"
    },
    {
      "child": "L2-P1",
      "parent": "L2-A3",
      "relation": "source_dependency"
    },
    {
      "child": "L2-P2",
      "parent": "L2-A1",
      "relation": "source_dependency"
    },
    {
      "child": "L2-P2",
      "parent": "L2-A2",
      "relation": "source_dependency"
    },
    {
      "child": "L2-P2",
      "parent": "L2-A3",
      "relation": "source_dependency"
    },
    {
      "child": "L2-F1",
      "parent": "L2-P1",
      "relation": "source_dependency"
    },
    {
      "child": "L2-F2",
      "parent": "L2-P2",
      "relation": "source_dependency"
    }
  ],
  "failed_node_records": [
    {
      "check_at_sec": [
        5.0,
        6.0,
        7.0
      ],
      "confidence": null,
      "dependency_propagated_from": [],
      "evidence": [
        "5.0s hourglass orientation same as initial",
        "6.0s no flip action observed",
        "7.0s hourglass in original position",
        "{\"review_policy\": \"structured_visual_verdict_v1\", \"consistency\": \"consistent\", \"evidence_refs\": [{\"index\": 0, \"path\": \"archive/a07950e06791c81e.mp4\", \"sha256\": \"c4205c05fcc47a62ab32e184280c6860b3a44870018cbd3b26eef65a9be0ac4c\", \"media_type\": \"video\", \"fps\": 10.0}]}"
      ],
      "node_id": "L2-A1",
      "observed": "Hourglass not flipped in 5-7s window, sand direction unchanged",
      "satisfied": false,
      "verification_channel": "full_frame"
    },
    {
      "check_at_sec": [
        5.0,
        6.0,
        7.0
      ],
      "confidence": null,
      "dependency_propagated_from": [],
      "evidence": [
        "1.0s frame shows card being placed",
        "5.0s card already on board",
        "7.0s card remains placed",
        "{\"review_policy\": \"structured_visual_verdict_v1\", \"consistency\": \"consistent\", \"evidence_refs\": [{\"index\": 0, \"path\": \"archive/a07950e06791c81e.mp4\", \"sha256\": \"c4205c05fcc47a62ab32e184280c6860b3a44870018cbd3b26eef65a9be0ac4c\", \"media_type\": \"video\", \"fps\": 10.0}]}"
      ],
      "node_id": "L2-A2",
      "observed": "Card placed before 5s, not within 5-7s window",
      "satisfied": false,
      "verification_channel": "full_frame"
    },
    {
      "check_at_sec": [
        5.5,
        6.0,
        6.5
      ],
      "confidence": null,
      "dependency_propagated_from": [],
      "evidence": [
        "5.5s no hourglass flip action",
        "6.0s card already placed, no placement action",
        "6.5s token sliding has correct contact",
        "{\"review_policy\": \"structured_visual_verdict_v1\", \"consistency\": \"consistent\", \"evidence_refs\": [{\"index\": 0, \"path\": \"archive/a07950e06791c81e.mp4\", \"sha256\": \"c4205c05fcc47a62ab32e184280c6860b3a44870018cbd3b26eef65a9be0ac4c\", \"media_type\": \"video\", \"fps\": 10.0}]}"
      ],
      "node_id": "L2-P1",
      "observed": "Hourglass flip missing, card placement out of window, token contact correct",
      "satisfied": false,
      "verification_channel": "full_frame"
    },
    {
      "check_at_sec": [
        0.0,
        6.0,
        10.0
      ],
      "confidence": null,
      "dependency_propagated_from": [],
      "evidence": [
        "0.0s all objects rest on board",
        "6.0s no floating observed",
        "10.0s no hourglass flip occurred",
        "{\"review_policy\": \"structured_visual_verdict_v1\", \"consistency\": \"consistent\", \"evidence_refs\": [{\"index\": 0, \"path\": \"archive/a07950e06791c81e.mp4\", \"sha256\": \"c4205c05fcc47a62ab32e184280c6860b3a44870018cbd3b26eef65a9be0ac4c\", \"media_type\": \"video\", \"fps\": 10.0}]}"
      ],
      "node_id": "L2-P2",
      "observed": "No floating objects, but hourglass never flipped for sand flow check",
      "satisfied": false,
      "verification_channel": "full_frame"
    }
  ]
}


==> anc/GIVER_Supplementary/dependencies/replay.py <==
"""Reproduce two dependency-only comparisons without any model or network call."""
import copy
import importlib.util
import json
from pathlib import Path
from types import SimpleNamespace

from archived_priority_helper import _failed_root_nodes

HERE = Path(__file__).resolve().parent
spec = importlib.util.spec_from_file_location("scoring", HERE.parent / "repair/scoring.py")
scoring = importlib.util.module_from_spec(spec)
spec.loader.exec_module(scoring)

data = json.loads((HERE / "credit_replay_input.json").read_text())
answers, edges = data["answers"], data["edges"]
single_removed = copy.deepcopy(edges)
for edge in single_removed:
    if edge["to"] == "P1":
        edge["from"] = [n for n in edge["from"] if n != "A1"]
single_removed = [e for e in single_removed if e["from"]]
credit = {
    "original_edges": scoring.tree_score(answers, edges),
    "remove_A1_to_P1": scoring.tree_score(answers, single_removed),
    "remove_all_edges": scoring.tree_score(answers, []),
}
assert len(scoring._collect_correct(answers)) == 11
assert abs(credit["original_edges"] - data["recorded_tree_score"]) < 1e-12
for key, expected in zip(credit, [6/11, 8/11, 10/11]):
    assert abs(credit[key] - expected) < 1e-12

data = json.loads((HERE / "priority_replay_input.json").read_text())
failed_ids = [n["node_id"] for n in data["failed_node_records"]]
priority = {}
for use_edges in [True, False]:
    nodes = [SimpleNamespace(**dict(n, dependencies=n["dependencies"] if use_edges else []))
             for n in data["contract_nodes"]]
    edges = [SimpleNamespace(**e) for e in data["contract_edges"]] if use_edges else []
    roots, descendants = _failed_root_nodes(
        SimpleNamespace(nodes=nodes, edges=edges),
        [n for n in nodes if n.node_id in failed_ids],
    )
    priority["original_edges" if use_edges else "no_edges"] = {
        "primary_targets": [n.node_id for n in roots],
        "dependent_failures": [n.node_id for n in descendants],
    }
assert priority["original_edges"] == {"primary_targets": ["L2-A1", "L2-A2"], "dependent_failures": ["L2-P1", "L2-P2"]}
assert priority["no_edges"] == {"primary_targets": failed_ids, "dependent_failures": []}
print(json.dumps({"credit_replay": credit, "priority_replay": priority,
                  "scope": "Offline replay of unchanged recorded observations. No new generation or no-edge output video."}, indent=2))


==> anc/GIVER_Supplementary/dependencies/replay_results.json <==
{
  "credit_replay": {
    "original_edges": 0.5454545454545454,
    "remove_A1_to_P1": 0.7272727272727273,
    "remove_all_edges": 0.9090909090909091
  },
  "priority_replay": {
    "original_edges": {
      "primary_targets": [
        "L2-A1",
        "L2-A2"
      ],
      "dependent_failures": [
        "L2-P1",
        "L2-P2"
      ]
    },
    "no_edges": {
      "primary_targets": [
        "L2-A1",
        "L2-A2",
        "L2-P1",
        "L2-P2"
      ],
      "dependent_failures": []
    }
  },
  "scope": "Offline replay of unchanged recorded observations. No new generation or no-edge output video."
}


==> anc/GIVER_Supplementary/human_examples/README.txt <==
MATCHED-VIDEO HUMAN / AUTOMATED DISAGREEMENTS
Paper: Appendix F.7, Table 13.

matched_records.json contains automated Physics/artifact diagnostics, human
Physics ratings, and human-observation notes for the same three selected videos.
Rater names and all local/server locators are excluded. The notes preserve the
reported observations and their stated times; scores and labels are unchanged.

AniMaker, stbench_phd, scene_0_shot_0: the display appears on the laptop lid's
back. 23 human ratings give mean Physics 2.5217, versus automated Physics 5.
AniMaker, stbench_japan, scene_7_shot_7: umbrella shaft / hand intersection.
25 human ratings give mean Physics 2.52, versus automated Physics 5.
MovieAgent, stbench_black, scene_1_shot_1: hand / guitar-case intersection.
25 human ratings give mean Physics 2.56, versus automated Physics 5.
The recorded automated artifact reports contain no confirmed events for these
examples. This supports the role of human review in catching specific misses;
it is not an estimate of the overall error rate of the internal GIVER verifier.

The laptop contact sheet accompanies the records for these three examples.
These are illustrative cases, separate from the 1,177-node internal audit.


==> anc/GIVER_Supplementary/human_examples/matched_records.json <==
[
  {
    "system": "AniMaker",
    "case": "stbench_phd",
    "shot_id": "scene_0_shot_0",
    "diagnostic_summary": "Laptop display appears on the back of the lid",
    "automated_result_sha256": "9d1abe08d8c07cd98827c28b5390622bc437f269750ffb02804e578231bcc136",
    "physics_global_commonsense": {
      "score": 5,
      "confidence": 0.95,
      "observed_process": "A man wearing a graduation cap, glasses and a hoodie sits at a desk typing on a laptop. The laptop screen changes from blank to displaying code that updates as he types, while the camera gradually zooms in towards the man and the laptop.",
      "violations": []
    },
    "artifact_metrics": {
      "artifact_free": true,
      "has_severe_artifact": false,
      "maximum_severity": 0,
      "num_confirmed_events": 0,
      "category_counts": {
        "SURFACE": 0,
        "STRUCTURAL": 0,
        "TEMPORAL": 0
      }
    },
    "artifact_diagnostics": {
      "coarse_scan": {
        "candidates": []
      },
      "events": []
    },
    "valid_human_ratings": 23,
    "human_mean_physics": 2.5217391304347827,
    "human_records": [
      {
        "physics_score": 4.0,
        "original_note": "There are artifacts in the character's appearance and the computer."
      },
      {
        "physics_score": 1.0,
        "original_note": "The screen is reversed, the desk lamp is distorted, and some books are distorted too."
      },
      {
        "physics_score": 2.0,
        "original_note": "At 1s, the desk appears to be in the middle of the room, which seems very unreasonable.<br>The computer screen appearing on the back of the computer is unreasonable."
      },
      {
        "physics_score": 4.0,
        "original_note": "0.1s-0.5s: a computer artifact; the display appears on the back of the computer."
      },
      {
        "physics_score": 4.0,
        "original_note": "Throughout the clip, an extra graduation cap is present, and the computer is reversed too."
      },
      {
        "physics_score": 1.0,
        "original_note": "0-5s: a computer artifact; the screen is reversed."
      },
      {
        "physics_score": 1.0,
        "original_note": "The graduation cap is overly stereotypical; at 0.01-0.05, the computer screen faces the wrong direction."
      },
      {
        "physics_score": 5.0,
        "original_note": "0s-5s: the computer screen has moved to the back of the computer."
      },
      {
        "physics_score": 3.0,
        "original_note": "0s-5s: the screen is not facing the man."
      },
      {
        "physics_score": 1.0,
        "original_note": "0-5s: aside from the display on the back of the computer, a doctoral graduate does not need a graduation cap permanently attached to his head."
      },
      {
        "physics_score": 1.0,
        "original_note": "1-5s: the computer display is physically unrealistic; its viewing direction is horizontally reversed.<br>1-5s: the character works at home wearing a graduation cap, which is unrealistic."
      },
      {
        "physics_score": 2.0,
        "original_note": "The back of the computer emits light."
      },
      {
        "physics_score": 3.0,
        "original_note": "0-5s: the back of the computer also becomes a display."
      },
      {
        "physics_score": 2.0,
        "original_note": "1-5s: a computer-screen artifact; the screen is reversed."
      },
      {
        "physics_score": 1.0,
        "original_note": "0.01-0.05: the computer screen is on the back of the computer."
      },
      {
        "physics_score": 4.0,
        "original_note": "0.00-0.05: the computer screen is reversed."
      },
      {
        "physics_score": 3.0,
        "original_note": "1-5s: the computer screen appears on the reverse side.<br>1-5s: the protagonist's graduation cap does not fit the scene."
      },
      {
        "physics_score": 2.0,
        "original_note": "0.0-5.0s: the computer is unrealistic; sticky notes are missing; the graduation cap is unrealistic attire."
      },
      {
        "physics_score": 1.0,
        "original_note": "The computer screen is implausible, and wearing a graduation cap is illogical."
      },
      {
        "physics_score": 3.0,
        "original_note": "0s-5s: screen content is displayed on the back of the computer."
      },
      {
        "physics_score": 2.0,
        "original_note": "The computer screen defies common sense."
      },
      {
        "physics_score": 4.0,
        "original_note": "The graduation cap is implausible, and there is a screen on the back of the computer."
      },
      {
        "physics_score": 4.0,
        "original_note": "The man is wearing a graduation cap, and the display can also be seen on the back of the computer."
      }
    ]
  },
  {
    "system": "AniMaker",
    "case": "stbench_japan",
    "shot_id": "scene_7_shot_7",
    "diagnostic_summary": "Umbrella shaft moves into the hand without a plausible grasp",
    "automated_result_sha256": "6ee37e042623fcbd6d5ef7e6f5318aadbdaae455a43421d10c51e6c2d6c1a529",
    "physics_global_commonsense": {
      "score": 5,
      "confidence": 1.0,
      "observed_process": "On a rainy cobblestone street lined with old brick buildings, a girl in a sailor-style school uniform holds a light blue umbrella while standing next to a boy in a dark suit with a red tie. The pair first face forward, then gradually turn their heads to look at each other while moving slightly closer to one another, with the umbrella remaining positioned above both to shield them from rain as the camera slowly zooms in towards the two.",
      "violations": []
    },
    "artifact_metrics": {
      "artifact_free": true,
      "has_severe_artifact": false,
      "maximum_severity": 0,
      "num_confirmed_events": 0,
      "category_counts": {
        "SURFACE": 0,
        "STRUCTURAL": 0,
        "TEMPORAL": 0
      }
    },
    "artifact_diagnostics": {
      "coarse_scan": {
        "candidates": []
      },
      "events": []
    },
    "valid_human_ratings": 25,
    "human_mean_physics": 2.52,
    "human_records": [
      {
        "physics_score": 2.0,
        "original_note": "There is an artifact where the hand grips the umbrella, and there is no gradual approach either."
      },
      {
        "physics_score": 3.0,
        "original_note": "At 1s, the umbrella is floating rather than being held. The raindrops are too large."
      },
      {
        "physics_score": 1.0,
        "original_note": "At 1-2s, the umbrella in the girl's hand is floating.<br>At 1-5s, the raindrops on the umbrella show no physical falling motion."
      },
      {
        "physics_score": 2.0,
        "original_note": "0.1s-0.3s: the umbrella floats by itself, then suddenly passes through the woman's hand and becomes held."
      },
      {
        "physics_score": 2.0,
        "original_note": "0-1s: the umbrella moves by itself."
      },
      {
        "physics_score": 2.0,
        "original_note": "0-1s: an umbrella handle materializes in the girl's hand."
      },
      {
        "physics_score": 1.0,
        "original_note": "0-1s: the umbrella in the girl's hand moves suddenly."
      },
      {
        "physics_score": 2.0,
        "original_note": "0s-1s: the umbrella slides from beside the girl into her hand, an artifact."
      },
      {
        "physics_score": 2.0,
        "original_note": "0.01: the umbrella handle disappears."
      },
      {
        "physics_score": 4.0,
        "original_note": "None."
      },
      {
        "physics_score": 3.0,
        "original_note": "1s: an umbrella-handle artifact."
      },
      {
        "physics_score": 2.0,
        "original_note": "0-3s: the umbrella handle is not in the girl's hand and then passes directly through her head."
      },
      {
        "physics_score": 1.0,
        "original_note": "An artifact in the umbrella's position."
      },
      {
        "physics_score": 2.0,
        "original_note": "An umbrella artifact."
      },
      {
        "physics_score": 2.0,
        "original_note": "0-1s: the umbrella initially floats and only later drifts into the girl's hand.<br>0-5s: raindrops remain attached to the umbrella without falling."
      },
      {
        "physics_score": 4.0,
        "original_note": "At 1s, an umbrella-handle artifact: the girl initially is not gripping the handle, which then suddenly appears in her hand."
      },
      {
        "physics_score": 2.0,
        "original_note": "0.02-0.03: the umbrella appears from behind the girl."
      },
      {
        "physics_score": 3.0,
        "original_note": "0.00-0.01: the umbrella is floating."
      },
      {
        "physics_score": 3.0,
        "original_note": "1s: the umbrella handle suddenly flies into the girl's hand. She was not holding it before then."
      },
      {
        "physics_score": 4.0,
        "original_note": "No pause; no approach.<br>0.0-1.0s: the umbrella-holding action is implausible and involves interpenetration."
      },
      {
        "physics_score": 1.0,
        "original_note": "0:00-0:01: the female character's hand and umbrella interpenetrate."
      },
      {
        "physics_score": 3.0,
        "original_note": "0s-1s: the umbrella interpenetrates and appears out of nowhere in the character's hand."
      },
      {
        "physics_score": 5.0,
        "original_note": "None."
      },
      {
        "physics_score": 4.0,
        "original_note": "1s-5s: the raindrops on the umbrella do not move."
      },
      {
        "physics_score": 3.0,
        "original_note": "None."
      }
    ]
  },
  {
    "system": "MovieAgent",
    "case": "stbench_black",
    "shot_id": "scene_1_shot_1",
    "diagnostic_summary": "Guitar removal: hand/guitar and case interpenetration reported by raters",
    "automated_result_sha256": "ba29b20c66812b91f91eb67d2313dc542c12c4cd87a05095276c674997e687cf",
    "physics_global_commonsense": {
      "score": 5,
      "confidence": 0.9,
      "observed_process": "A male character takes an acoustic guitar out of a worn guitar case, then moves to a floor-to-ceiling window and plays the guitar while looking out at the urban cityscape.",
      "violations": []
    },
    "artifact_metrics": {
      "artifact_free": true,
      "has_severe_artifact": false,
      "maximum_severity": 0,
      "num_confirmed_events": 0,
      "category_counts": {
        "SURFACE": 0,
        "STRUCTURAL": 0,
        "TEMPORAL": 0
      }
    },
    "artifact_diagnostics": {
      "coarse_scan": {
        "candidates": []
      },
      "events": []
    },
    "valid_human_ratings": 25,
    "human_mean_physics": 2.56,
    "human_records": [
      {
        "physics_score": 2.0,
        "original_note": "There is an obvious left-hand artifact when picking up the guitar."
      },
      {
        "physics_score": 2.0,
        "original_note": "Around 1 second, the character's left hand interpenetrates the guitar while picking it up, and the guitar neck visibly lengthens as he stands."
      },
      {
        "physics_score": 3.0,
        "original_note": "At 1s, the guitar-picking-up motion seems wrong: the lid appears closed before the guitar is fully removed."
      },
      {
        "physics_score": 1.0,
        "original_note": "0.1s-0.2s: the hand passes directly through the guitar."
      },
      {
        "physics_score": 2.0,
        "original_note": "0-2s: the guitar is reversed inside the case."
      },
      {
        "physics_score": 1.0,
        "original_note": "1-2s: while the guitar is being taken out, the case and guitar have incorrect perspective and structure; closing the case lid by hand produces an anti-gravity effect."
      },
      {
        "physics_score": 3.0,
        "original_note": "1-2s: an artifact while the guitar is taken out of the case."
      },
      {
        "physics_score": 2.0,
        "original_note": "1.5s-2s: the guitar interpenetrates the case lid while being picked up. He does not begin standing by the window, but rises from sitting. The camera does not pan from outside the window to his face or focus on the determination in his eyes."
      },
      {
        "physics_score": 2.0,
        "original_note": "0.01: the hand and guitar interpenetrate."
      },
      {
        "physics_score": 2.0,
        "original_note": "1s: the left hand interpenetrates the guitar neck, and the wrist rotation is implausible. 0s-5s: the guitar's size is implausible."
      },
      {
        "physics_score": 3.0,
        "original_note": "2s: an artifact between the guitar case and the position where the guitar is removed."
      },
      {
        "physics_score": 4.0,
        "original_note": "None."
      },
      {
        "physics_score": 3.0,
        "original_note": "1s: the guitar case closes in a physically unrealistic way."
      },
      {
        "physics_score": 3.0,
        "original_note": "The camera does not move from the view outside the window to his face."
      },
      {
        "physics_score": 3.0,
        "original_note": "0-1s: the character's hand and guitar interpenetrate."
      },
      {
        "physics_score": 3.0,
        "original_note": "No obvious artifacts."
      },
      {
        "physics_score": 2.0,
        "original_note": "0.02 seconds: a guitar-case artifact."
      },
      {
        "physics_score": 4.0,
        "original_note": "0.00-0.02: the character's left hand and guitar interpenetrate."
      },
      {
        "physics_score": 3.0,
        "original_note": "1-2s: the guitar passes directly through the fingers of the right hand."
      },
      {
        "physics_score": 4.0,
        "original_note": "The guitar-picking-up action is implausible."
      },
      {
        "physics_score": 2.0,
        "original_note": "0:00-0:02: the guitar case is implausible."
      },
      {
        "physics_score": 3.0,
        "original_note": "1s-2s: the guitar and case interpenetrate."
      },
      {
        "physics_score": 1.0,
        "original_note": "0s-2s: the guitar's placement inside its case defies common sense."
      },
      {
        "physics_score": 2.0,
        "original_note": "At 2s, after picking up the guitar, standing, and moving forward, the character almost translates rigidly, a physics artifact."
      },
      {
        "physics_score": 4.0,
        "original_note": "The guitar case has an unconventional structure."
      }
    ]
  }
]


==> anc/GIVER_Supplementary/index.html <==
<!doctype html>
<html lang="en"><head><meta charset="utf-8"><meta name="viewport" content="width=device-width, initial-scale=1"><title>GIVER - Supplementary Material</title><style>
a{overflow-wrap:anywhere}
*{box-sizing:border-box}body{margin:0;background:#fff;color:#172125;font:16px/1.55 Arial,sans-serif}main{max-width:1160px;margin:auto;padding:34px 28px 64px}h1{font-size:30px;line-height:1.2}h2{font-size:24px;margin-top:44px;border-top:2px solid #d6dce0;padding-top:20px}h3{font-size:19px;margin-top:28px}a{color:#17569a;text-underline-offset:3px}p{max-width:1000px}nav{display:flex;gap:16px;flex-wrap:wrap;padding:16px 0;border-block:1px solid #d6dce0}table{border-collapse:collapse;width:100%;font-size:14px}th,td{padding:9px 10px;text-align:left;border-bottom:1px solid #cbd1d5;vertical-align:top}thead{background:#f1f4f6}td:not(:nth-child(2)){white-space:nowrap}.table-wrap{overflow-x:auto}.videos{display:grid;grid-template-columns:repeat(2,minmax(0,1fr));gap:18px}figure{margin:0;min-width:0}figcaption{font-weight:bold;margin:10px 0 6px}video,img{display:block;max-width:100%;height:auto}video{width:100%;aspect-ratio:16/9;background:#111}pre{white-space:pre-wrap;overflow-wrap:anywhere;font:15px/1.55 Arial,sans-serif}.note{color:#465962}li{margin:7px 0}code{font-size:14px;overflow-wrap:anywhere}@media(max-width:640px){main{padding:22px 16px}.videos{grid-template-columns:1fr}h1{font-size:26px}}
</style></head><body><main><h1>GIVER: Supplementary Material</h1><p>Verify What Matters: Cost-Aware Long Video Generation with GIVER<br><span class="note">Measurements, evaluation records, and reproducibility materials for Appendices F and G.</span></p><nav><a href="#results">Results</a> <a href="#audit">Human audit</a> <a href="#cost">Verification cost</a> <a href="#dependencies">Dependency evidence</a> <a href="#repair">Repair trace</a> <a href="#humans">Human / MLLM examples</a> <a href="#continuity">Cross-shot continuity</a> <a href="#original">Shot descriptions</a> <a href="#files">Files and checks</a></nav><section id="results"><h2>1. Three-candidate comparison</h2><p>Appendix F.1-F.2, Tables 4-5. GIVER leads all four reported quality metrics under the three-candidate cap, using 1.42 mean generation attempts versus 3.00. Its severe-artifact rate is 2.37% versus the best baseline rate of 3.84%.</p><div class="table-wrap"><table><thead><tr><th>System</th><th>Configuration</th><th>SF</th><th>Physics</th><th>Joint</th><th>Severe %</th><th>Mean attempts</th><th>Max</th></tr></thead><tbody><tr><td>ViMax</td><td>Original single generation</td><td>.769</td><td>3.76</td><td>.512</td><td>3.50</td><td>1.00</td><td>1</td></tr><tr><td>ViMax</td><td>AniEval-based best-of-3</td><td>.774</td><td>3.73</td><td>.566</td><td>3.84</td><td>3.00</td><td>3</td></tr><tr><td>MovieAgent</td><td>Original single generation</td><td>.753</td><td>3.79</td><td>.531</td><td>4.20</td><td>1.00</td><td>1</td></tr><tr><td>MovieAgent</td><td>AniEval-based best-of-3</td><td>.766</td><td>3.82</td><td>.578</td><td>4.47</td><td>3.00</td><td>3</td></tr><tr><td>AniMaker</td><td>Three current-shot candidates; w1=3,w2=0</td><td>.768</td><td>3.65</td><td>.515</td><td>5.70</td><td>3.00</td><td>3</td></tr><tr><td>GIVER</td><td>Original five-attempt configuration</td><td>.780</td><td>4.01</td><td>.627</td><td>.70</td><td>1.51</td><td>5</td></tr><tr><td>GIVER</td><td>Best available candidate within first-three cap</td><td>.775</td><td>3.92</td><td>.595</td><td>2.37</td><td>1.42</td><td>3</td></tr></tbody></table></div><p>GIVER's capped row selects the best available candidate within the first three archived candidates; it is distinct from the original five-attempt configuration. The cap concerns generation attempts, not equal dollar or total-compute budgets. Full definitions: <a href="results/PROTOCOLS.txt">results/PROTOCOLS.txt</a>.</p></section><section id="audit"><h2>2. Human audit of the internal verifier</h2><p>Appendix F.3, Tables 6-7. Three independent raters each reviewed the same 1,177 checks. Positive means a violation; GIVER flagged 31 and accepted 1,146.</p><div class="table-wrap"><table><thead><tr><th>Rater</th><th>TP: correct flag</th><th>FP: incorrect flag</th><th>FN: accepted violation</th><th>TN: correct acceptance</th></tr></thead><tbody><tr><td>Rater 1</td><td>30</td><td>1</td><td>2</td><td>1144</td></tr><tr><td>Rater 2</td><td>29</td><td>2</td><td>3</td><td>1143</td></tr><tr><td>Rater 3</td><td>27</td><td>4</td><td>5</td><td>1141</td></tr></tbody></table></div><div class="table-wrap"><table><thead><tr><th>Rater</th><th>False discovery %</th><th>False omission %</th><th>False negative %</th><th>False positive %</th></tr></thead><tbody><tr><td>Rater 1</td><td>3.23</td><td>0.17</td><td>6.25</td><td>0.09</td></tr><tr><td>Rater 2</td><td>6.45</td><td>0.26</td><td>9.38</td><td>0.17</td></tr><tr><td>Rater 3</td><td>12.90</td><td>0.44</td><td>15.62</td><td>0.35</td></tr><tr><td>Mean of three raters</td><td>7.53</td><td>0.29</td><td>10.42</td><td>0.20</td></tr></tbody></table></div><p>All four error rates are lower-is-better. On average, 99.71% of accepted checks are human-confirmed as satisfied. Separately, 3 of 43 L1-accepted first frames had defects affecting subsequent video, and a fourth rater found visible artifacts in 3 of 50 complete-L2 accepted videos. These three audits have different units and denominators.</p></section><section id="cost"><h2>3. Compilation and repeated-verification cost</h2><p>Appendix F.4, Table 8. The four measured stages total USD 0.1591 per shot, equivalent to 7.12% of one Seedance generation. Repeated checks are included.</p><div class="table-wrap"><table><thead><tr><th>Stage</th><th>Calls / shot</th><th>Input tokens</th><th>Output tokens</th><th>USD / shot</th><th>% of one generation</th></tr></thead><tbody><tr><td>Graph compilation</td><td>2.13</td><td>12291</td><td>8010</td><td>.0251</td><td>1.12</td></tr><tr><td>L0 portrait verification</td><td>1.19</td><td>5662</td><td>1592</td><td>.0065</td><td>.29</td></tr><tr><td>L1 first-frame verification</td><td>6.30</td><td>58960</td><td>12650</td><td>.0586</td><td>2.62</td></tr><tr><td>L2 video verification</td><td>6.68</td><td>94644</td><td>9782</td><td>.0689</td><td>3.08</td></tr><tr><td>Total</td><td>16.30</td><td>171558</td><td>32035</td><td>.1591</td><td>7.12</td></tr></tbody></table></div><p>The last column is not a percentage of total pipeline expenditure. Image/video synthesis, editing, and prompt refinement are not itemized here. Stage entries and totals are rounded independently.</p></section><section id="dependencies"><h2>4. What dependency edges change</h2><p>Appendix F.5, Tables 9-10. The saved answers stay unchanged while edges change. In the card-dealing case, credited checks change from 6/11 to 8/11 after one edge is removed, and to 10/11 after all edges are removed. In the hourglass case, edges prioritize two missing/mistimed actions while retaining two dependent failures; without edges all four become primary targets.</p><p><a href="dependencies/README.txt">Read the protocol</a> | <a href="dependencies/replay.py">Offline replay script</a> | <a href="dependencies/replay_results.json">Replay results</a></p></section><section id="repair"><h2>5. From a failed check to an actual repair</h2><p>Appendix F.6 and Appendix G, Table 11. The cooking trace links an observed unplaced-food artifact to a revised motion field, its recorded submission to the generator, and re-verification with the same contract and first-frame reference. A high graph fraction alone does not override the recorded artifact rejection.</p><ul><li><a href="repair/README.txt">repair/README.txt</a></li><li><a href="repair/message_assembly.txt">repair/message_assembly.txt</a></li><li><a href="repair/response_schemas.txt">repair/response_schemas.txt</a></li><li><a href="repair/refiner_templates.txt">repair/refiner_templates.txt</a></li><li><a href="repair/repair_rules.txt">repair/repair_rules.txt</a></li><li><a href="repair/acceptance_rules.txt">repair/acceptance_rules.txt</a></li><li><a href="repair/cooking_trace.json">repair/cooking_trace.json</a></li><li><a href="repair/verification_results.json">repair/verification_results.json</a></li></ul></section><section id="humans"><h2>6. Human-study accounting and matched-video misses</h2><p>Appendix F.7, Tables 12-13. ViMax-Bench uses 15-second clips and ST-Bench-10 uses 5-second clips. Rating totals count individual system-shot rating records, not independent videos.</p><div class="table-wrap"><table><thead><tr><th>Benchmark</th><th>Clip s</th><th>Participants</th><th>Groups / person</th><th>Videos / group</th><th>Playback s / person</th><th>Distinct groups</th><th>Distinct videos</th><th>Submitted</th><th>Excluded</th><th>Valid</th></tr></thead><tbody><tr><td>ViMax-Bench</td><td>15</td><td>16</td><td>12</td><td>4</td><td>720</td><td>37</td><td>148</td><td>768</td><td>0</td><td>768</td></tr><tr><td>ST-Bench-10</td><td>5</td><td>25</td><td>24</td><td>4</td><td>480</td><td>24</td><td>96</td><td>2400</td><td>78</td><td>2322</td></tr></tbody></table></div><p>The selected cases below have automated Physics 5 and no confirmed artifact events, but human ratings and notes identify specific errors. They are external-evaluator examples, not the internal verifier's error-rate sample.</p><ul><li>AniMaker: umbrella / hand intersection</li><li>MovieAgent: hand / guitar-case intersection</li></ul><h3>AniMaker: laptop display on the back of the lid</h3><img loading="lazy" src="human_examples/animaker_laptop_frames.png" alt="Archived laptop video contact sheet"><p><a href="human_examples/matched_records.json">Original matched scores, diagnostics, and de-identified human notes</a> | <a href="human_examples/README.txt">Example descriptions</a></p></section><section id="continuity"><h2>7. Continuity across a shot transition</h2><p>Appendix F.8, Figure 7. In this woodworking transition, GIVER preserves the student's identity features while the evaluated ViMax output changes hair, facial hair, and clothing. Both GIVER shots record the same student-reference content hash and include L1 appearance checks.</p><img loading="lazy" src="continuity/cross_shot_comparison.png" alt="ViMax and GIVER across the woodworking shot transition"><p><a href="continuity/shared_references_and_checks.txt">Shared-reference hashes, original checks, and task descriptions</a>. This is an observed end-to-end continuity example, not a full-story continuity metric.</p></section><section id="original"><h2>8. Reference shot descriptions</h2><p>The four descriptions below specify the intended first frame, camera, and motion for the qualitative comparisons.</p><details><summary>Original reference descriptions</summary><pre>The following English descriptions are reproduced from the source evaluation page. They describe the intended shot, not claims about what every generated video achieves.

### 01. Urban time-lapse photography

Scene/shot: `scene_2_shot_8`.

**First frame**

Hard cut to the city’s central intersection at deep night, viewed from a corner under a bright storefront awning. The same woman (32) with warm medium-brown skin, short curly black hair, round matte-black glasses, and the crescent scar above her right eyebrow stands firmly with her small tripod set at curbside (well back from the street). She wears the same mustard-yellow field jacket, dark indigo jeans, and white sneakers; the black mirrorless camera with a red neck strap is locked on the tripod, aimed at the crosswalk and traffic lights. Wet asphalt mirrors red, green, and white light trails; tall buildings loom with scattered lit windows. The mood is focused and triumphant.

**Camera and motion**

Corner-position wide shot, 24mm lens, tripod-stable with slight time-lapse feel. She checks the framing, presses the remote, and holds still as cars and buses pass, producing smooth light trails. The traffic signal cycles, pedestrians cross in the distance, and the rain-slick street becomes a canvas of moving color. She leans in to review the final image on the camera screen, then relaxes her shoulders—climax achieved with a clean, dramatic long-exposure city-night photograph.

### 05. Dance in a greenhouse

Scene/shot: `scene_2_shot_6`.

**First frame**

The same dancer (28, crescent scar above left eyebrow; same modest all-black outfit and shoes) inside a luminous glass greenhouse with curved steel ribs and condensation on panes. Tall potted palms and ferns create layered depth. Humid, diffused daylight gives a soft, milky glow; droplets cling to leaves. She stands on a narrow stone path between planters, framed by arching greenery, hands at chest height as if gathering energy.

**Camera and motion**

Slow push-in close-to-medium shot (70mm), camera at chest height aligned with the stone path. She begins a fluid wave through her arms and spine, then threads her body between two large fern fronds, careful not to touch them, and completes a slow turn with precise spotting. Leaves sway slightly from her passing; condensation sparkles as the camera advances a few feet, tightening the frame.

### 10. Coffee shop opening

Scene/shot: `scene_1_shot_1`.

**First frame**

Interior, modern coffee shop at sunrise. A 28-year-old adult woman barista with warm brown skin, almond-shaped dark eyes, and a small star-shaped freckle just under her left eye stands behind a light-oak counter. She has short, tightly-curled dark hair tucked under a matte charcoal beanie. She wears a forest-green button-up shirt, a tan canvas apron with a stitched name tag reading "MARA," dark straight-leg trousers, and black lace-up shoes. On the counter: a clean espresso machine, a scale, a metal pitcher, and a ceramic cup. Soft golden window light, calm mood, crisp textures on wood and brushed steel.

**Camera and motion**

Eye-level medium-wide shot with a 35mm lens from behind the counter. Mara wipes the counter, checks the scale, and gently places a ceramic cup center-frame; she pauses, takes a focused breath, and looks toward the shop window as the morning light brightens slightly, signaling the start of her learning journey.

### 16. Community theater rehearsal

Scene/shot: `scene_4_shot_15`.

**First frame**

Overhead shot from the same grid viewpoint as earlier, capturing the final blocking pattern: sofa stage left, coffee table center, doorway upstage center, bookshelf stage right. The three performers move in coordinated paths around the coffee table; the stage manager stands downstage left, watching.

**Camera and motion**

Overhead high-angle shot, slight slow zoom in. The performers complete the tricky cross: one passes behind the coffee table while another steps toward the sofa, creating layered depth; they avoid the monitor/cable zone downstage right. The stage manager lowers the clipboard slightly, indicating the timing issue is resolved.</pre></details><p><a href="shot_references/REFERENCE_DESCRIPTIONS.txt">Shot descriptions and original encoding information</a></p></section><section id="files"><h2>9. File index and offline checks</h2><p>Extract the archive before opening this page. All links and media are local; the package contains no remote assets, analytics, authentication, or model/API requests. Run <code>python3 -B verify_all.py</code> from the extracted folder to check hashes, arithmetic, and both mechanism traces.</p><ul><li><a href="README.txt">README.txt</a></li><li><a href="continuity/README.txt">continuity/README.txt</a></li><li><a href="continuity/shared_references_and_checks.txt">continuity/shared_references_and_checks.txt</a></li><li><a href="dependencies/README.txt">dependencies/README.txt</a></li><li><a href="dependencies/archived_priority_helper.py">dependencies/archived_priority_helper.py</a></li><li><a href="dependencies/credit_replay_input.json">dependencies/credit_replay_input.json</a></li><li><a href="dependencies/priority_replay_input.json">dependencies/priority_replay_input.json</a></li><li><a href="dependencies/replay.py">dependencies/replay.py</a></li><li><a href="dependencies/replay_results.json">dependencies/replay_results.json</a></li><li><a href="human_examples/README.txt">human_examples/README.txt</a></li><li><a href="human_examples/matched_records.json">human_examples/matched_records.json</a></li><li><a href="shot_references/REFERENCE_DESCRIPTIONS.txt">shot_references/REFERENCE_DESCRIPTIONS.txt</a></li><li><a href="repair/README.txt">repair/README.txt</a></li><li><a href="repair/acceptance_rules.txt">repair/acceptance_rules.txt</a></li><li><a href="repair/cooking_trace.json">repair/cooking_trace.json</a></li><li><a href="repair/refiner_templates.txt">repair/refiner_templates.txt</a></li><li><a href="repair/repair_rules.txt">repair/repair_rules.txt</a></li><li><a href="repair/scoring.py">repair/scoring.py</a></li><li><a href="repair/verification_results.json">repair/verification_results.json</a></li><li><a href="repair/verify_trace.py">repair/verify_trace.py</a></li><li><a href="results/PROTOCOLS.txt">results/PROTOCOLS.txt</a></li><li><a href="results/accepted_output_audits.csv">results/accepted_output_audits.csv</a></li><li><a href="results/human_study_accounting.csv">results/human_study_accounting.csv</a></li><li><a href="results/three_candidate_comparison.csv">results/three_candidate_comparison.csv</a></li><li><a href="results/verification_costs.csv">results/verification_costs.csv</a></li><li><a href="results/verifier_confusion_counts.csv">results/verifier_confusion_counts.csv</a></li><li><a href="results/verifier_error_rates_percent.csv">results/verifier_error_rates_percent.csv</a></li><li><a href="verify_all.py">verify_all.py</a></li><li><a href="MANIFEST.json">MANIFEST.json</a></li></ul></section></main></body></html>


==> anc/GIVER_Supplementary/repair/README.txt <==
REPAIR PROMPTS, UPDATE RULES, AND COOKING EXAMPLE
Paper: Appendix F.6 and Appendix G; Tables 11, 14-15; original Figure 1.

After a check fails, the repair MLLM receives the original requirements, current
prompt, failed image or video, and verification observations. It proposes revised
prompt text and identifies the failed checks addressed by each edit. The program
validates these edits, generates a new candidate, and checks that candidate
against the same requirements. L1 edits the first-frame description; L2 edits
the video prompt while keeping the selected first-frame image fixed.

refiner_templates.txt provides the complete L1/L2 fixed instructions with
runtime placeholders, the continuation suffix, and the formatting retry. message_assembly.txt describes role messages, candidate/reference
attachments, conditional continuation guidance, and schema-correction turns.
response_schemas.txt lists L1/L2 response fields and field-application rules. repair_rules.txt
and acceptance_rules.txt document field protection, applicability, waivers,
and gates. scoring.py implements the documented scoring operations.

cooking_trace.json documents the observed defects, motion-field update,
generation-request content, first-frame references, and re-verification.
verify_trace.py checks scores, unchanged contract/first-frame references, and
matching motion content in the documented request. Run python3 -B verify_trace.py.

The templates and rules describe the implementation examined for this revision.
The cooking example comes from an earlier run, whose prompt wording may differ.
Its execution log confirms the edit, generation request, and verification result.
REPORTED-EXPERIMENT SETTING: The optional L2-to-L1 return path was disabled in
all reported experiments. L2 kept the selected first-frame image and revised
only the video-generation prompt. The complete templates also include the
general interface's optional initial-image revision path. The cooking run
confirms use of the same first-frame reference before and after repair.
The verifier supplies the post-repair PASS decision. Waivers are explicit
policy adjustments, with the original visual observations preserved separately.
Storage locators are de-identified; all judgments are preserved.


==> anc/GIVER_Supplementary/repair/acceptance_rules.txt <==
SOURCE SNAPSHOT: inspected during rebuttal. Scoring is separately provided as scoring.py.

SOURCE FILE: orchestration/pipeline_orchestrator.py
SOURCE LINES: 1306-1348
1306: 
1307:     @classmethod
1308:     def _gate_decision(
1309:         cls,
1310:         report: Mapping[str, Any],
1311:         policy: SkillPolicy,
1312:         *,
1313:         stage: str = "",
1314:         transition_type: str = "uncertain",
1315:     ) -> dict[str, Any]:
1316:         status = str(report.get("status") or "")
1317:         judge_pass_present, judge_pass_value = cls._judge_pass_decision(report)
1318:         hard_failure_reasons = cls._hard_gate_reasons(
1319:             report,
1320:             stage=stage,
1321:             transition_type=transition_type,
1322:         )
1323:         if status != VALID_SCORE:
1324:             effective_passed = False
1325:             pass_source = "invalid_status"
1326:         elif hard_failure_reasons:
1327:             effective_passed = False
1328:             pass_source = "hard_gate_veto"
1329:         elif judge_pass_present:
1330:             effective_passed = bool(judge_pass_value)
1331:             pass_source = "judge_explicit"
1332:         else:
1333:             score = finite_score(report.get("overall_score"))
1334:             effective_passed = bool(
1335:                 policy.pass_threshold is not None
1336:                 and score is not None
1337:                 and score >= policy.pass_threshold
1338:             )
1339:             pass_source = "legacy_score_threshold"
1340:         return {
1341:             "judge_pass_present": judge_pass_present,
1342:             "judge_pass_value": judge_pass_value,
1343:             "effective_passed": effective_passed,
1344:             "pass_source": pass_source,
1345:             "hard_gate_failed": bool(hard_failure_reasons),
1346:             "hard_failure_reasons": hard_failure_reasons,
1347:         }
1348: 

SOURCE FILE: services/soig_pipeline.py
SOURCE LINES: 6271-6298
6271:     def _scoring_nodes_for_verdict(
6272:         *,
6273:         level: str,
6274:         nodes: Sequence[SOIGNode],
6275:     ) -> list[SOIGNode]:
6276:         """Return the node subset used for scored verdict fields.
6277: 
6278:         L1 defers soft dynamic supplemental nodes (``L1-L2-*`` frame-zero
6279:         deferrals) from scoring. Semantic validation must use the same subset
6280:         as ``_normalize_results`` or ``answers`` will disagree with persisted
6281:         reports even when ``formal_status`` and ``score`` match.
6282:         """
6283: 
6284:         if str(level or "").lower() == "l1":
6285:             deferred = l1_soft_dynamic_node_ids(nodes)
6286:             return [
6287:                 node
6288:                 for node in nodes
6289:                 if str(getattr(node, "node_id", "") or "") not in deferred
6290:             ]
6291:         if str(level or "").lower() == "l2":
6292:             deferred = l2_soft_secondary_effect_node_ids(nodes)
6293:             return [
6294:                 node
6295:                 for node in nodes
6296:                 if str(getattr(node, "node_id", "") or "") not in deferred
6297:             ]
6298:         return list(nodes)

SOURCE FILE: utils/l1_formal_gate_policy.py
SOURCE LINES: 245-276
245: def l1_soft_dynamic_node_ids(nodes: Sequence[SOIGNode]) -> set[str]:
246:     """Nodes that L1 should observe but not use as hard frame-zero blockers.
247: 
248:     L1 still owns identity, static composition, required object inventory and
249:     physical plausibility.  This only defers instantaneous action/ambient
250:     motion cues that a still first frame cannot prove reliably; L2 video SOIG
251:     remains responsible for the actual motion.
252:     """
253: 
254:     soft: set[str] = set()
255:     for node in nodes:
256:         node_id = str(getattr(node, "node_id", "") or "")
257:         if not node_id.startswith("L1-"):
258:             continue
259:         if str(getattr(node, "applicable_stage", "") or "") not in {"anchor", "both"}:
260:             continue
261:         # Cross-stage action nodes are inherently temporal. Physical nodes are
262:         # mixed: a foot mid-step belongs to L2, while support/contact/clipping
263:         # must still block a physically impossible first frame.
264:         if node_id.startswith("L1-L2-A"):
265:             soft.add(node_id)
266:             continue
267:         # L1-L2-S / L1-L2-O mirror static opening-frame layout and inventory.
268:         # Do not defer them to L2: a bad anchor must fail L1, not ride through.
269:         category = str(getattr(node, "category", "") or "").upper()
270:         text = " ".join(
271:             str(getattr(node, field, "") or "")
272:             for field in ("must_hold", "description", "question")
273:         )
274:         if l1_node_text_is_soft_dynamic(category, text):
275:             soft.add(node_id)
276:     return soft

SOURCE FILE: utils/l2_formal_gate_policy.py
SOURCE LINES: 203-268
203: def relax_l2_secondary_effect_only_failures(
204:     normalized: Mapping[str, Any],
205:     *,
206:     nodes: Sequence[SOIGNode],
207:     config: Mapping[str, Any] | None,
208: ) -> dict[str, Any]:
209:     """Waive hard fails that cite only optional environmental micro-effects."""
210: 
211:     if not l2_relaxed_mode(config):
212:         return dict(normalized)
213:     soft_ids = l2_soft_secondary_effect_node_ids(nodes)
214:     node_results = [
215:         dict(item) for item in list(normalized.get("node_results") or []) if isinstance(item, Mapping)
216:     ]
217:     by_id = {str(item.get("node_id") or ""): item for item in node_results}
218:     diagnostics = [str(item) for item in list(normalized.get("diagnostics") or [])]
219:     node_by_id = {str(node.node_id): node for node in nodes}
220:     for node_id, result in list(by_id.items()):
221:         if result.get("satisfied") is not False:
222:             continue
223:         node = node_by_id.get(node_id)
224:         if node_id in soft_ids:
225:             result["satisfied"] = True
226:             diagnostics.append(f"L2_SECONDARY_EFFECT_WAIVED:{node_id}")
227:             continue
228:         if node is None:
229:             continue
230:         text = _l2_node_text(node)
231:         if not _L2_SECONDARY_EFFECT_TERMS.search(text):
232:             continue
233:         if not _L2_CORE_SUBJECT_ACTION_TERMS.search(text):
234:             continue
235:         observed = str(result.get("observed") or "")
236:         if l2_observed_cites_secondary_effect_only(observed):
237:             result["satisfied"] = True
238:             diagnostics.append(f"L2_SECONDARY_EFFECT_PARTIAL_WAIVED:{node_id}")
239:     return {**dict(normalized), "node_results": node_results, "diagnostics": diagnostics}
240: 
241: 
242: def apply_l2_relaxed_node_policy(
243:     nodes: Sequence[SOIGNode],
244:     config: Mapping[str, Any] | None,
245: ) -> list[SOIGNode]:
246:     """Downgrade non-core L2 nodes to soft severity when relaxed mode is active."""
247: 
248:     if not l2_relaxed_mode(config):
249:         return list(nodes)
250:     hard_categories = set(l2_video_hard_categories(config))
251:     secondary_soft = l2_soft_secondary_effect_node_ids(nodes)
252:     relaxed: list[SOIGNode] = []
253:     for node in nodes:
254:         payload = node.model_dump(mode="json")
255:         category = str(payload.get("category") or "").upper()
256:         node_id = str(payload.get("node_id") or "")
257:         if node_id in secondary_soft:
258:             payload["severity"] = "soft"
259:             payload["critical"] = False
260:             payload["required"] = False
261:         elif category in hard_categories:
262:             payload["severity"] = "hard"
263:             payload["critical"] = True
264:         else:
265:             payload["severity"] = "soft"
266:             payload["critical"] = False
267:         relaxed.append(SOIGNode.model_validate(payload))
268:     return relaxed

SOURCE FILE: services/soig_pipeline.py
SOURCE LINES: 7934-7956
7934:                                 min_pass_score=self.min_pass_score(stage_name),
7935:                             )
7936:                         normalized["node_results"] = [
7937:                             SOIGFormalNodeResult.model_validate(item).model_dump(mode="json")
7938:                             for item in list(normalized.get("node_results") or [])
7939:                             if isinstance(item, Mapping)
7940:                         ]
7941:                     if l1_unknown_diagnostics_force_unscored(
7942:                         [str(d) for d in list(normalized.get("diagnostics") or [])],
7943:                         nodes=nodes,
7944:                     ) if level == "l1" else l2_unknown_diagnostics_force_unscored(
7945:                         [str(d) for d in list(normalized.get("diagnostics") or [])],
7946:                         nodes=nodes,
7947:                     ) if level == "l2" else any(
7948:                         str(d).startswith(
7949:                             ("TEMPORAL_AUDIT_INCOMPLETE:", UNKNOWN_DIAGNOSTIC, VISUAL_UNKNOWN_DIAGNOSTIC)
7950:                         )
7951:                         for d in normalized.get("diagnostics", [])
7952:                     ):
7953:                         # Unknown evidence is neither a clean bill nor a detected visual
7954:                         # defect. The delivery wrapper may deliver it, but never pass it.
7955:                         normalized = self._incomplete_verification_result(
7956:                             normalized, status="unscored",


==> anc/GIVER_Supplementary/repair/cooking_trace.json <==
{
  "description": "Cooking repair case record, Figure 1, shot 10. Selected diagnostics, field updates, and generation-request content; this is not a new experiment or a complete API transcript.",
  "transformations": [
    "Selected report fields are documented; scores, verdicts, node IDs, and timestamps are retained.",
    "Server-specific absolute paths are replaced consistently by cooking_case/ or source/.",
    "No video or image bytes are included; equal attachment paths establish equal recorded references, not a historical byte-hash comparison."
  ],
  "before": {
    "contract_id": "soig-10-0009",
    "normalized_result": {
      "tree_score": 0.9090909090909091,
      "score": 3.0,
      "min_pass_score": 7.0,
      "passed": false,
      "hard_failures": [
        "L2-AIGC-CH1",
        "VIDEO_PHYSICS_VIOLATION",
        "AIGC_CONTINUITY_ARTIFACT_FAIL"
      ],
      "answers": {
        "action_verification": {
          "A1": {
            "check_at_sec": 3.0,
            "critical": true,
            "final_answer": "yes",
            "initial_response": "Chefs perform core plating actions correctly as specified",
            "is_correct": true,
            "must_hold": "Chef A spoons sautéed vegetables into a tidy mound on her plate; Chef B uses a spoon to place sauce in a smooth arc on his plate.",
            "observed": "Chefs perform core plating actions correctly as specified",
            "question": "Do Chef A and Chef B perform their specified core plating actions correctly?",
            "runtime_node_id": "L2-A1"
          },
          "A2": {
            "check_at_sec": 7.0,
            "critical": true,
            "final_answer": "yes",
            "initial_response": "Chefs use tweezers for microgreens, timer counts down as required",
            "is_correct": true,
            "must_hold": "Both chefs use plating tweezers to carefully add microgreens to their plates; the digital timer counts down toward final seconds to show increasing urgency.",
            "observed": "Chefs use tweezers for microgreens, timer counts down as required",
            "question": "Do both chefs use tweezers to add microgreens, and does the timer count down?",
            "runtime_node_id": "L2-A2"
          }
        },
        "factual_consistency": {
          "F1": {
            "check_at_sec": 1.0,
            "critical": false,
            "final_answer": "yes",
            "initial_response": "Visible chef portions match specs, hair/beard are out of frame",
            "is_correct": true,
            "must_hold": "Visible portions of Chef A (adult woman, curly dark hair tied back, white chef jacket, black chef pants, black clogs) and Chef B (adult man, short brown hair, neatly trimmed beard, white chef jacket, black chef pants, black clogs) match their benchmark descriptions.",
            "observed": "Visible chef portions match specs, hair/beard are out of frame",
            "question": "Do visible portions of Chef A and Chef B match their specified identity attributes?",
            "runtime_node_id": "L2-F1"
          },
          "F2": {
            "check_at_sec": 0.0,
            "critical": false,
            "final_answer": "yes",
            "initial_response": "Prop quantities match scope, no impossible prop changes",
            "is_correct": true,
            "must_hold": "Source-grounded prop quantity: enforce explicit counts and exclusions in the authored description at their stated location/action scope. 'A/one pen clipped to a notebook' does NOT require that the entire frame contain only one pen. Ordinary additional background objects are allowed unless an explicitly authored exclusion or scoped count is contradicted. A compiler-inferred 'only', 'no extra props', or unspecified global count is not an authored exclusion. Do not invent one. Still reject missing required props, contradiction of an explicitly stated count, impossible duplication or unexplained spawning, transformation or disappearance. Normal occlusion is not disappearance. On failure quote the authored count/exclusion and identify its contradicted scope, or cite the visible impossible change.",
            "observed": "Prop quantities match scope, no impossible prop changes",
            "question": "Do required prop quantities match the explicitly authored scope, without any visible impossible prop change?",
            "runtime_node_id": "L2-F2"
          }
        },
        "object_existence": {
          "O1": {
            "check_at_sec": 0.0,
            "critical": true,
            "final_answer": "yes",
            "initial_response": "Only 2 chefs visible throughout, no extra unrelated characters present",
            "is_correct": true,
            "must_hold": "Chef A and Chef B exist in the shot, no extra unrelated characters appear.",
            "observed": "Only 2 chefs visible throughout, no extra unrelated characters present",
            "question": "Are Chef A and Chef B the only 2 visible chefs present as required?",
            "runtime_node_id": "L2-O1"
          },
          "O2": {
            "check_at_sec": 0.0,
            "critical": true,
            "final_answer": "yes",
            "initial_response": "All required plating props are present on the island",
            "is_correct": true,
            "must_hold": "Two empty plates, squeeze bottles, tweezers, small ramekin of microgreens, centered digital timer, Chef A's pan, Chef B's saucepan all exist on the island.",
            "observed": "All required plating props are present on the island",
            "question": "Are all required plating props present on the island?",
            "runtime_node_id": "L2-O2"
          }
        },
        "physics": {
          "AIGC-CH1": {
            "check_at_sec": 0.0,
            "critical": true,
            "final_answer": "no",
            "initial_response": "Review A: The video contains multiple visible synthetic defects including an abrupt change to the clock's hands and impossible anatomy/uniform defects on the chefs.\nReview B: A green food portion inexplicably appears on the right plate with no visible action placing it, representing a synthetic continuity defect.",
            "is_correct": false,
            "must_hold": "AIGC synthetic video continuity audit (AIGC artifact detection): the attached MP4 is machine-generated, not live action. Scan the ENTIRE timeline for visible synthetic continuity/physics defects: clipping/floating, impossible anatomy, scene teleport or hard background cuts, props popping in/out, identity drift, incoherent spatial layout, or pasted/composited look. Do NOT judge scripted content fidelity, benchmark motion, or story requirements — only synthetic continuity and physical plausibility.",
            "observed": "Review A: The video contains multiple visible synthetic defects including an abrupt change to the clock's hands and impossible anatomy/uniform defects on the chefs.\nReview B: A green food portion inexplicably appears on the right plate with no visible action placing it, representing a synthetic continuity defect.",
            "question": "For this AIGC-generated clip, is the full video free of visible continuity/physics breaks (visible artifacts) when scanned across the entire timeline?",
            "runtime_node_id": "L2-AIGC-CH1"
          },
          "P1": {
            "check_at_sec": 4.0,
            "critical": true,
            "final_answer": "yes",
            "initial_response": "All physical interactions are realistic, no clipping or floating",
            "is_correct": true,
            "must_hold": "Spoons make contact with vegetables/sauce/plates, tweezers make contact with microgreens, no tools/food float in midair, no hand/tool clipping through the island or plates.",
            "observed": "All physical interactions are realistic, no clipping or floating",
            "question": "Are all physical interactions between chefs, tools, and food realistic with no clipping or floating?",
            "runtime_node_id": "L2-P1"
          },
          "P2": {
            "check_at_sec": 0.0,
            "critical": true,
            "final_answer": "yes",
            "initial_response": "Stationary objects are properly supported, no unintended movement",
            "is_correct": true,
            "must_hold": "All unused props rest flat on the island surface, the timer stays upright and centered, pans remain on the cooktop, no objects slip or move without being touched.",
            "observed": "Stationary objects are properly supported, no unintended movement",
            "question": "Are all stationary objects properly supported with no unintended movement?",
            "runtime_node_id": "L2-P2"
          }
        },
        "spatial_layout": {
          "S1": {
            "check_at_sec": 0.0,
            "critical": false,
            "final_answer": "yes",
            "initial_response": "Initial t≈0 layout matches specified top-down composition exactly",
            "is_correct": true,
            "must_hold": "At t≈0, two empty plates are near pass-side edge, squeeze bottles/tweezers/microgreens ramekin are neatly arranged, timer is centered, Chef A's pan is on cooktop, Chef B's saucepan is nearby with no layout drift.",
            "observed": "Initial t≈0 layout matches specified top-down composition exactly",
            "question": "Does t≈0 initial layout match the specified top-down island composition?",
            "runtime_node_id": "L2-S1"
          },
          "S2": {
            "check_at_sec": 0.0,
            "critical": false,
            "final_answer": "yes",
            "initial_response": "Island geometry and non-interacted props stay consistent throughout",
            "is_correct": true,
            "must_hold": "Island structure, implied vent hood geometry, and props not being actively used remain in their original positions for the full shot duration.",
            "observed": "Island geometry and non-interacted props stay consistent throughout",
            "question": "Does the island geometry and non-interacted layout stay consistent throughout the shot?",
            "runtime_node_id": "L2-S2"
          }
        }
      },
      "valid_dependency_edges": [
        {
          "from": [
            "S2"
          ],
          "to": "A1"
        },
        {
          "from": [
            "A1"
          ],
          "to": "A2"
        },
        {
          "from": [
            "P1"
          ],
          "to": "F1"
        },
        {
          "from": [
            "P2"
          ],
          "to": "F2"
        },
        {
          "from": [
            "A2"
          ],
          "to": "P1"
        },
        {
          "from": [
            "S2"
          ],
          "to": "P2"
        },
        {
          "from": [
            "O1",
            "O2"
          ],
          "to": "S1"
        }
      ],
      "node_results": [
        {
          "check_at_sec": [
            0.0,
            7.5,
            14.9
          ],
          "confidence": null,
          "dependency_propagated_from": [],
          "evidence": [
            "0.0s frame shows 2 chefs only",
            "7.5s frame has no extra characters",
            "14.9s frame confirms only 2 chefs visible",
            "{\"review_policy\": \"structured_visual_verdict_v1\", \"consistency\": \"consistent\", \"evidence_refs\": [{\"index\": 0, \"path\": \"cooking_case/attempts/video_000/candidate.mp4\", \"media_type\": \"video\", \"fps\": 10.0}, {\"index\": 1, \"path\": \"cooking_case/attempts/image_001/anchor.png\", \"media_type\": \"image\"}]}"
          ],
          "node_id": "L2-O1",
          "observed": "Only 2 chefs visible throughout, no extra unrelated characters present",
          "satisfied": true,
          "verification_channel": "full_frame"
        },
        {
          "check_at_sec": [
            0.0,
            7.5,
            14.9
          ],
          "confidence": null,
          "dependency_propagated_from": [],
          "evidence": [
            "0.0s frame has all listed props",
            "7.5s frame retains all required props",
            "14.9s frame has all required props present",
            "{\"review_policy\": \"structured_visual_verdict_v1\", \"consistency\": \"consistent\", \"evidence_refs\": [{\"index\": 0, \"path\": \"cooking_case/attempts/video_000/candidate.mp4\", \"media_type\": \"video\", \"fps\": 10.0}, {\"index\": 1, \"path\": \"cooking_case/attempts/image_001/anchor.png\", \"media_type\": \"image\"}]}"
          ],
          "node_id": "L2-O2",
          "observed": "All required plating props are present on the island",
          "satisfied": true,
          "verification_channel": "full_frame"
        },
        {
          "check_at_sec": [
            0.0
          ],
          "confidence": null,
          "dependency_propagated_from": [],
          "evidence": [
            "0.0s video frame aligns perfectly with anchor PNG layout",
            "{\"review_policy\": \"structured_visual_verdict_v1\", \"consistency\": \"consistent\", \"evidence_refs\": [{\"index\": 0, \"path\": \"cooking_case/attempts/video_000/candidate.mp4\", \"media_type\": \"video\", \"fps\": 10.0}, {\"index\": 1, \"path\": \"cooking_case/attempts/image_001/anchor.png\", \"media_type\": \"image\"}]}"
          ],
          "node_id": "L2-S1",
          "observed": "Initial t≈0 layout matches specified top-down composition exactly",
          "satisfied": true,
          "verification_channel": "full_frame"
        },
        {
          "check_at_sec": [
            0.0,
            7.5,
            14.9
          ],
          "confidence": null,
          "dependency_propagated_from": [],
          "evidence": [
            "0.0s unused props position matches 7.5s",
            "14.9s unused props remain in original positions",
            "{\"review_policy\": \"structured_visual_verdict_v1\", \"consistency\": \"consistent\", \"evidence_refs\": [{\"index\": 0, \"path\": \"cooking_case/attempts/video_000/candidate.mp4\", \"media_type\": \"video\", \"fps\": 10.0}]}"
          ],
          "node_id": "L2-S2",
          "observed": "Island geometry and non-interacted props stay consistent throughout",
          "satisfied": true,
          "verification_channel": "full_frame"
        },
        {
          "check_at_sec": [
            3.0,
            7.5,
            12.0
          ],
          "confidence": null,
          "dependency_propagated_from": [],
          "evidence": [
            "3.0s Chef A has veg mound, Chef B draws sauce arc",
            "7.5s actions partially complete",
            "12.0s actions finish correctly",
            "{\"review_policy\": \"structured_visual_verdict_v1\", \"consistency\": \"consistent\", \"evidence_refs\": [{\"index\": 0, \"path\": \"cooking_case/attempts/video_000/candidate.mp4\", \"media_type\": \"video\", \"fps\": 10.0}]}"
          ],
          "node_id": "L2-A1",
          "observed": "Chefs perform core plating actions correctly as specified",
          "satisfied": true,
          "verification_channel": "full_frame"
        },
        {
          "check_at_sec": [
            7.0,
            10.0,
            14.0
          ],
          "confidence": null,
          "dependency_propagated_from": [],
          "evidence": [
            "7.0s chefs pick up tweezers",
            "10.0s both add microgreens with tweezers",
            "14.0s timer shows it has counted down",
            "{\"review_policy\": \"structured_visual_verdict_v1\", \"consistency\": \"consistent\", \"evidence_refs\": [{\"index\": 0, \"path\": \"cooking_case/attempts/video_000/candidate.mp4\", \"media_type\": \"video\", \"fps\": 10.0}]}"
          ],
          "node_id": "L2-A2",
          "observed": "Chefs use tweezers for microgreens, timer counts down as required",
          "satisfied": true,
          "verification_channel": "full_frame"
        },
        {
          "check_at_sec": [
            4.0,
            8.0,
            13.0
          ],
          "confidence": null,
          "dependency_propagated_from": [],
          "evidence": [
            "4.0s spoon contacts sauce and plate",
            "8.0s tweezers held correctly, no clipping",
            "13.0s tweezers touch microgreens properly",
            "{\"review_policy\": \"structured_visual_verdict_v1\", \"consistency\": \"consistent\", \"evidence_refs\": [{\"index\": 0, \"path\": \"cooking_case/attempts/video_000/candidate.mp4\", \"media_type\": \"video\", \"fps\": 10.0}]}"
          ],
          "node_id": "L2-P1",
          "observed": "All physical interactions are realistic, no clipping or floating",
          "satisfied": true,
          "verification_channel": "full_frame"
        },
        {
          "check_at_sec": [
            0.0,
            7.5,
            14.9
          ],
          "confidence": null,
          "dependency_propagated_from": [],
          "evidence": [
            "0.0s stationary props correctly placed",
            "7.5s timer stays centered, pans on cooktop",
            "14.9s stationary props in original positions",
            "{\"review_policy\": \"structured_visual_verdict_v1\", \"consistency\": \"consistent\", \"evidence_refs\": [{\"index\": 0, \"path\": \"cooking_case/attempts/video_000/candidate.mp4\", \"media_type\": \"video\", \"fps\": 10.0}]}"
          ],
          "node_id": "L2-P2",
          "observed": "Stationary objects are properly supported, no unintended movement",
          "satisfied": true,
          "verification_channel": "full_frame"
        },
        {
          "check_at_sec": [
            1.0,
            7.5,
            14.0
          ],
          "confidence": null,
          "dependency_propagated_from": [],
          "evidence": [
            "1.0s frame shows white jackets, black pants/clogs",
            "7.5s frame confirms same visible attire",
            "14.0s no visible attribute contradictions",
            "{\"review_policy\": \"structured_visual_verdict_v1\", \"consistency\": \"consistent\", \"evidence_refs\": [{\"index\": 0, \"path\": \"cooking_case/attempts/video_000/candidate.mp4\", \"media_type\": \"video\", \"fps\": 10.0}]}"
          ],
          "node_id": "L2-F1",
          "observed": "Visible chef portions match specs, hair/beard are out of frame",
          "satisfied": true,
          "verification_channel": "full_frame"
        },
        {
          "check_at_sec": [
            0.0,
            7.5,
            14.9
          ],
          "confidence": null,
          "dependency_propagated_from": [],
          "evidence": [
            "0.0s prop counts align with authored scope",
            "7.5s no unexplained prop changes",
            "14.9s props remain consistent",
            "{\"review_policy\": \"structured_visual_verdict_v1\", \"consistency\": \"consistent\", \"evidence_refs\": [{\"index\": 0, \"path\": \"cooking_case/attempts/video_000/candidate.mp4\", \"media_type\": \"video\", \"fps\": 10.0}]}"
          ],
          "node_id": "L2-F2",
          "observed": "Prop quantities match scope, no impossible prop changes",
          "satisfied": true,
          "verification_channel": "full_frame"
        },
        {
          "check_at_sec": [
            0.0,
            3.75,
            7.5,
            11.25,
            14.9
          ],
          "confidence": null,
          "dependency_propagated_from": [],
          "evidence": [
            "{\"review_policy\": \"full_video_blind_pair_v1\", \"review_a\": {\"verdict\": \"fail\", \"summary\": \"The video contains multiple visible synthetic defects including an abrupt change to the clock's hands and impossible anatomy/uniform defects on the chefs.\", \"issues\": [{\"start_seconds\": 7.0, \"end_seconds\": 8.0, \"problem\": \"Inexplicable sudden change to clock hands\", \"visual_evidence\": \"At 7s the clock's minute hand is at the 8 position, while at 8s it jumps to the 12 position with a red second hand now visible, with no logical time progression matching the short 1 second interval.\"}, {\"start_seconds\": 8.0, \"end_seconds\": 15.0, \"problem\": \"Impossible anatomy and clothing defect on chefs\", \"visual_evidence\": \"Both chefs have open oval holes in the upper back of their white uniforms where their neck/head should connect, with no head or neck visible through the holes which is anatomically impossible.\"}]}, \"review_b\": {\"verdict\": \"fail\", \"summary\": \"A green food portion inexplicably appears on the right plate with no visible action placing it, representing a synthetic continuity defect.\", \"issues\": [{\"start_seconds\": 4.0, \"end_seconds\": 6.0, \"problem\": \"Inexplicable object appearance\", \"visual_evidence\": \"A green food mound appears on the right serving plate without being placed by any utensil; the only object over the plate at this time is a spoon holding dark sauce that does not carry the food item.\"}]}, \"independent_blind_review\": true}"
          ],
          "node_id": "L2-AIGC-CH1",
          "observed": "Review A: The video contains multiple visible synthetic defects including an abrupt change to the clock's hands and impossible anatomy/uniform defects on the chefs.\nReview B: A green food portion inexplicably appears on the right plate with no visible action placing it, representing a synthetic continuity defect.",
          "satisfied": false,
          "verification_channel": "full_frame"
        }
      ],
      "verify_dialogue": "multi_turn"
    }
  },
  "after": {
    "contract_id": "soig-10-0009",
    "normalized_result": {
      "tree_score": 1.0,
      "score": 10.0,
      "min_pass_score": 7.0,
      "passed": true,
      "hard_failures": [],
      "answers": {
        "action_verification": {
          "A1": {
            "check_at_sec": 3.0,
            "critical": true,
            "final_answer": "yes",
            "initial_response": "Both chefs perform specified core plating actions correctly",
            "is_correct": true,
            "must_hold": "Chef A spoons sautéed vegetables into a tidy mound on her plate; Chef B uses a spoon to place sauce in a smooth arc on his plate.",
            "observed": "Both chefs perform specified core plating actions correctly",
            "question": "Do Chef A and Chef B perform their specified core plating actions correctly?",
            "runtime_node_id": "L2-A1"
          },
          "A2": {
            "check_at_sec": 7.0,
            "critical": true,
            "final_answer": "yes",
            "initial_response": "Both use tweezers to add microgreens, timer counts down",
            "is_correct": true,
            "must_hold": "Both chefs use plating tweezers to carefully add microgreens to their plates; the digital timer counts down toward final seconds to show increasing urgency.",
            "observed": "Both use tweezers to add microgreens, timer counts down",
            "question": "Do both chefs use tweezers to add microgreens, and does the timer count down?",
            "runtime_node_id": "L2-A2"
          }
        },
        "factual_consistency": {
          "F1": {
            "check_at_sec": 1.0,
            "critical": false,
            "final_answer": "yes",
            "initial_response": "Visible chef portions match specified attributes, no contradiction",
            "is_correct": true,
            "must_hold": "Visible portions of Chef A (adult woman, curly dark hair tied back, white chef jacket, black chef pants, black clogs) and Chef B (adult man, short brown hair, neatly trimmed beard, white chef jacket, black chef pants, black clogs) match their benchmark descriptions.",
            "observed": "Visible chef portions match specified attributes, no contradiction",
            "question": "Do visible portions of Chef A and Chef B match their specified identity attributes?",
            "runtime_node_id": "L2-F1"
          },
          "F2": {
            "check_at_sec": 0.0,
            "critical": false,
            "final_answer": "yes",
            "initial_response": "Prop quantities match, no impossible prop changes",
            "is_correct": true,
            "must_hold": "Source-grounded prop quantity: enforce explicit counts and exclusions in the authored description at their stated location/action scope. 'A/one pen clipped to a notebook' does NOT require that the entire frame contain only one pen. Ordinary additional background objects are allowed unless an explicitly authored exclusion or scoped count is contradicted. A compiler-inferred 'only', 'no extra props', or unspecified global count is not an authored exclusion. Do not invent one. Still reject missing required props, contradiction of an explicitly stated count, impossible duplication or unexplained spawning, transformation or disappearance. Normal occlusion is not disappearance. On failure quote the authored count/exclusion and identify its contradicted scope, or cite the visible impossible change.",
            "observed": "Prop quantities match, no impossible prop changes",
            "question": "Do required prop quantities match the explicitly authored scope, without any visible impossible prop change?",
            "runtime_node_id": "L2-F2"
          }
        },
        "object_existence": {
          "O1": {
            "check_at_sec": 0.0,
            "critical": true,
            "final_answer": "yes",
            "initial_response": "Only Chef A and B present, no extra unrelated characters",
            "is_correct": true,
            "must_hold": "Chef A and Chef B exist in the shot, no extra unrelated characters appear.",
            "observed": "Only Chef A and B present, no extra unrelated characters",
            "question": "Are Chef A and Chef B the only 2 visible chefs present as required?",
            "runtime_node_id": "L2-O1"
          },
          "O2": {
            "check_at_sec": 0.0,
            "critical": true,
            "final_answer": "yes",
            "initial_response": "All required plating props exist on the island",
            "is_correct": true,
            "must_hold": "Two empty plates, squeeze bottles, tweezers, small ramekin of microgreens, centered digital timer, Chef A's pan, Chef B's saucepan all exist on the island.",
            "observed": "All required plating props exist on the island",
            "question": "Are all required plating props present on the island?",
            "runtime_node_id": "L2-O2"
          }
        },
        "physics": {
          "AIGC-CH1": {
            "check_at_sec": 0.0,
            "critical": true,
            "final_answer": "yes",
            "initial_response": "Review A: Full inspection of the 15-second video finds no visible synthetic continuity or physics defects, all objects and character actions are coherent and consistent with real-world physics throughout the clip.\nReview B: Full inspection of the video finds no visible synthetic continuity or physics defects, all object movements, chef actions and scene elements are consistent and physically plausible.",
            "is_correct": true,
            "must_hold": "AIGC synthetic video continuity audit (AIGC artifact detection): the attached MP4 is machine-generated, not live action. Scan the ENTIRE timeline for visible synthetic continuity/physics defects: clipping/floating, impossible anatomy, scene teleport or hard background cuts, props popping in/out, identity drift, incoherent spatial layout, or pasted/composited look. Do NOT judge scripted content fidelity, benchmark motion, or story requirements — only synthetic continuity and physical plausibility.",
            "observed": "Review A: Full inspection of the 15-second video finds no visible synthetic continuity or physics defects, all objects and character actions are coherent and consistent with real-world physics throughout the clip.\nReview B: Full inspection of the video finds no visible synthetic continuity or physics defects, all object movements, chef actions and scene elements are consistent and physically plausible.",
            "question": "For this AIGC-generated clip, is the full video free of visible continuity/physics breaks (visible artifacts) when scanned across the entire timeline?",
            "runtime_node_id": "L2-AIGC-CH1"
          },
          "P1": {
            "check_at_sec": 4.0,
            "critical": true,
            "final_answer": "yes",
            "initial_response": "All interactions are realistic, no clipping or floating",
            "is_correct": true,
            "must_hold": "Spoons make contact with vegetables/sauce/plates, tweezers make contact with microgreens, no tools/food float in midair, no hand/tool clipping through the island or plates.",
            "observed": "All interactions are realistic, no clipping or floating",
            "question": "Are all physical interactions between chefs, tools, and food realistic with no clipping or floating?",
            "runtime_node_id": "L2-P1"
          },
          "P2": {
            "check_at_sec": 0.0,
            "critical": true,
            "final_answer": "yes",
            "initial_response": "Stationary objects are supported, no unintended movement",
            "is_correct": true,
            "must_hold": "All unused props rest flat on the island surface, the timer stays upright and centered, pans remain on the cooktop, no objects slip or move without being touched.",
            "observed": "Stationary objects are supported, no unintended movement",
            "question": "Are all stationary objects properly supported with no unintended movement?",
            "runtime_node_id": "L2-P2"
          }
        },
        "spatial_layout": {
          "S1": {
            "check_at_sec": 0.0,
            "critical": false,
            "final_answer": "yes",
            "initial_response": "t≈0 initial layout matches specified top-down composition",
            "is_correct": true,
            "must_hold": "At t≈0, two empty plates are near pass-side edge, squeeze bottles/tweezers/microgreens ramekin are neatly arranged, timer is centered, Chef A's pan is on cooktop, Chef B's saucepan is nearby with no layout drift.",
            "observed": "t≈0 initial layout matches specified top-down composition",
            "question": "Does t≈0 initial layout match the specified top-down island composition?",
            "runtime_node_id": "L2-S1"
          },
          "S2": {
            "check_at_sec": 0.0,
            "critical": false,
            "final_answer": "yes",
            "initial_response": "Island geometry and non-interacted layout stay consistent",
            "is_correct": true,
            "must_hold": "Island structure, implied vent hood geometry, and props not being actively used remain in their original positions for the full shot duration.",
            "observed": "Island geometry and non-interacted layout stay consistent",
            "question": "Does the island geometry and non-interacted layout stay consistent throughout the shot?",
            "runtime_node_id": "L2-S2"
          }
        }
      },
      "valid_dependency_edges": [
        {
          "from": [
            "S2"
          ],
          "to": "A1"
        },
        {
          "from": [
            "A1"
          ],
          "to": "A2"
        },
        {
          "from": [
            "P1"
          ],
          "to": "F1"
        },
        {
          "from": [
            "P2"
          ],
          "to": "F2"
        },
        {
          "from": [
            "A2"
          ],
          "to": "P1"
        },
        {
          "from": [
            "S2"
          ],
          "to": "P2"
        },
        {
          "from": [
            "O1",
            "O2"
          ],
          "to": "S1"
        }
      ],
      "node_results": [
        {
          "check_at_sec": [
            0.0,
            7.5,
            14.9
          ],
          "confidence": null,
          "dependency_propagated_from": [],
          "evidence": [
            "0.0s,7.5s,14.9s frames all show exactly two chefs",
            "{\"review_policy\": \"structured_visual_verdict_v1\", \"consistency\": \"consistent\", \"evidence_refs\": [{\"index\": 0, \"path\": \"cooking_case/attempts/video_001/candidate.mp4\", \"media_type\": \"video\", \"fps\": 10.0}]}"
          ],
          "node_id": "L2-O1",
          "observed": "Only Chef A and B present, no extra unrelated characters",
          "satisfied": true,
          "verification_channel": "full_frame"
        },
        {
          "check_at_sec": [
            0.0,
            7.5,
            14.9
          ],
          "confidence": null,
          "dependency_propagated_from": [],
          "evidence": [
            "0.0s,7.5s,14.9s frames have all specified props",
            "{\"review_policy\": \"structured_visual_verdict_v1\", \"consistency\": \"consistent\", \"evidence_refs\": [{\"index\": 0, \"path\": \"cooking_case/attempts/video_001/candidate.mp4\", \"media_type\": \"video\", \"fps\": 10.0}]}"
          ],
          "node_id": "L2-O2",
          "observed": "All required plating props exist on the island",
          "satisfied": true,
          "verification_channel": "full_frame"
        },
        {
          "check_at_sec": [
            0.0
          ],
          "confidence": null,
          "dependency_propagated_from": [],
          "evidence": [
            "0.0s video frame matches anchor PNG layout exactly",
            "{\"review_policy\": \"structured_visual_verdict_v1\", \"consistency\": \"consistent\", \"evidence_refs\": [{\"index\": 0, \"path\": \"cooking_case/attempts/video_001/candidate.mp4\", \"media_type\": \"video\", \"fps\": 10.0}, {\"index\": 1, \"path\": \"cooking_case/attempts/image_001/anchor.png\", \"media_type\": \"image\"}]}"
          ],
          "node_id": "L2-S1",
          "observed": "t≈0 initial layout matches specified top-down composition",
          "satisfied": true,
          "verification_channel": "full_frame"
        },
        {
          "check_at_sec": [
            0.0,
            7.5,
            14.9
          ],
          "confidence": null,
          "dependency_propagated_from": [],
          "evidence": [
            "0.0s,7.5s,14.9s frames show no layout drift",
            "{\"review_policy\": \"structured_visual_verdict_v1\", \"consistency\": \"consistent\", \"evidence_refs\": [{\"index\": 0, \"path\": \"cooking_case/attempts/video_001/candidate.mp4\", \"media_type\": \"video\", \"fps\": 10.0}]}"
          ],
          "node_id": "L2-S2",
          "observed": "Island geometry and non-interacted layout stay consistent",
          "satisfied": true,
          "verification_channel": "full_frame"
        },
        {
          "check_at_sec": [
            3.0,
            7.5,
            12.0
          ],
          "confidence": null,
          "dependency_propagated_from": [],
          "evidence": [
            "3.0s,7.5s,12.0s frames confirm correct actions",
            "{\"review_policy\": \"structured_visual_verdict_v1\", \"consistency\": \"consistent\", \"evidence_refs\": [{\"index\": 0, \"path\": \"cooking_case/attempts/video_001/candidate.mp4\", \"media_type\": \"video\", \"fps\": 10.0}]}"
          ],
          "node_id": "L2-A1",
          "observed": "Both chefs perform specified core plating actions correctly",
          "satisfied": true,
          "verification_channel": "full_frame"
        },
        {
          "check_at_sec": [
            7.0,
            10.0,
            14.0
          ],
          "confidence": null,
          "dependency_propagated_from": [],
          "evidence": [
            "7.0s,10.0s,14.0s frames confirm actions and countdown",
            "{\"review_policy\": \"structured_visual_verdict_v1\", \"consistency\": \"consistent\", \"evidence_refs\": [{\"index\": 0, \"path\": \"cooking_case/attempts/video_001/candidate.mp4\", \"media_type\": \"video\", \"fps\": 10.0}]}"
          ],
          "node_id": "L2-A2",
          "observed": "Both use tweezers to add microgreens, timer counts down",
          "satisfied": true,
          "verification_channel": "full_frame"
        },
        {
          "check_at_sec": [
            4.0,
            8.0,
            13.0
          ],
          "confidence": null,
          "dependency_propagated_from": [],
          "evidence": [
            "4.0s,8.0s,13.0s frames show no interaction defects",
            "{\"review_policy\": \"structured_visual_verdict_v1\", \"consistency\": \"consistent\", \"evidence_refs\": [{\"index\": 0, \"path\": \"cooking_case/attempts/video_001/candidate.mp4\", \"media_type\": \"video\", \"fps\": 10.0}]}"
          ],
          "node_id": "L2-P1",
          "observed": "All interactions are realistic, no clipping or floating",
          "satisfied": true,
          "verification_channel": "full_frame"
        },
        {
          "check_at_sec": [
            0.0,
            7.5,
            14.9
          ],
          "confidence": null,
          "dependency_propagated_from": [],
          "evidence": [
            "0.0s,7.5s,14.9s frames show no invalid movement",
            "{\"review_policy\": \"structured_visual_verdict_v1\", \"consistency\": \"consistent\", \"evidence_refs\": [{\"index\": 0, \"path\": \"cooking_case/attempts/video_001/candidate.mp4\", \"media_type\": \"video\", \"fps\": 10.0}]}"
          ],
          "node_id": "L2-P2",
          "observed": "Stationary objects are supported, no unintended movement",
          "satisfied": true,
          "verification_channel": "full_frame"
        },
        {
          "check_at_sec": [
            1.0,
            7.5,
            14.0
          ],
          "confidence": null,
          "dependency_propagated_from": [],
          "evidence": [
            "1.0s,7.5s,14.0s frames show no conflicting features",
            "{\"review_policy\": \"structured_visual_verdict_v1\", \"consistency\": \"consistent\", \"evidence_refs\": [{\"index\": 0, \"path\": \"cooking_case/attempts/video_001/candidate.mp4\", \"media_type\": \"video\", \"fps\": 10.0}]}"
          ],
          "node_id": "L2-F1",
          "observed": "Visible chef portions match specified attributes, no contradiction",
          "satisfied": true,
          "verification_channel": "full_frame"
        },
        {
          "check_at_sec": [
            0.0,
            7.5,
            14.9
          ],
          "confidence": null,
          "dependency_propagated_from": [],
          "evidence": [
            "0.0s,7.5s,14.9s frames show no invalid prop changes",
            "{\"review_policy\": \"structured_visual_verdict_v1\", \"consistency\": \"consistent\", \"evidence_refs\": [{\"index\": 0, \"path\": \"cooking_case/attempts/video_001/candidate.mp4\", \"media_type\": \"video\", \"fps\": 10.0}]}"
          ],
          "node_id": "L2-F2",
          "observed": "Prop quantities match, no impossible prop changes",
          "satisfied": true,
          "verification_channel": "full_frame"
        },
        {
          "check_at_sec": [
            0.0,
            3.75,
            7.5,
            11.25,
            14.9
          ],
          "confidence": null,
          "dependency_propagated_from": [],
          "evidence": [
            "{\"review_policy\": \"full_video_blind_pair_v1\", \"review_a\": {\"verdict\": \"pass\", \"summary\": \"Full inspection of the 15-second video finds no visible synthetic continuity or physics defects, all objects and character actions are coherent and consistent with real-world physics throughout the clip.\", \"issues\": []}, \"review_b\": {\"verdict\": \"pass\", \"summary\": \"Full inspection of the video finds no visible synthetic continuity or physics defects, all object movements, chef actions and scene elements are consistent and physically plausible.\", \"issues\": []}, \"independent_blind_review\": true}"
          ],
          "node_id": "L2-AIGC-CH1",
          "observed": "Review A: Full inspection of the 15-second video finds no visible synthetic continuity or physics defects, all objects and character actions are coherent and consistent with real-world physics throughout the clip.\nReview B: Full inspection of the video finds no visible synthetic continuity or physics defects, all object movements, chef actions and scene elements are consistent and physically plausible.",
          "satisfied": true,
          "verification_channel": "full_frame"
        }
      ],
      "verify_dialogue": "multi_turn"
    }
  },
  "revision": {
    "attempt_index": 0,
    "candidate_attempt_id": "10:video:0",
    "changes_summary": "Revise the motion description to clarify ingredient placement, timer movement, and plausible chef anatomy and clothing, repairing AIGC artifacts.",
    "contract_id": "soig-10-0009",
    "critical_fixes": [
      {
        "node_id": "L2-AIGC-CH1",
        "original_snippet": "",
        "proposed_fix": "1. Specify that Chef B only draws the sauce and adds microgreen garnish, without adding a mound of green vegetables to the plate in front of Chef B; only Chef A places that mound on Chef A's own plate, avoiding spontaneous ingredient appearance. 2. Require the timer to count down smoothly at a constant speed throughout, with natural hand movement and no jumps. 3. Require both chefs' arms and upper-body uniforms to follow normal anatomy and garment structure, with no deformation, damage, or interpenetration.",
        "rationale": "Repair the three detected AIGC artifact types: green food appearing spontaneously on the right-hand plate, jumps in the timer hand, and deformed or damaged chef anatomy/uniforms.",
        "target_field": "motion"
      }
    ],
    "failed_node_ids": [
      "L2-AIGC-CH1"
    ],
    "gate_cycle_index": 0,
    "local_attempt_index": 0,
    "node_caption_updates": {},
    "parent_revision_id": "",
    "parent_revision_ids": [],
    "raw_response_audit_path": "cooking_case/soig/formal/l2/revisions/gate_000/candidate_10-video-0/local_000/model_prompt/refine_parser_audit.json",
    "refine_guard_audit_path": "cooking_case/soig/formal/l2/revisions/gate_000/candidate_10-video-0/local_000/model_prompt/refine_guard_audit.json",
    "revision_id": "soig-revision-video-000-10-video-0-000-model",
    "schema_version": "soig-contract-revision-v2",
    "semantic_updates": {
      "motion_desc": "Handling transitions (within each action's original time interval, without increasing duration): the chefs reach for the tweezers on the counter to add microgreens.\nStatic 18mm overhead shot of a professional-kitchen plating scene at an island, with two chefs standing in front of the island to plate the food. Complete all plating actions during 0-15 seconds: Chef A uses a spoon to place the cooked vegetables in a neat mound on the plate in front of Chef A; Chef B uses a spoon to draw a smooth arc of sauce on the plate in front of Chef B and, only after completing the sauce, uses tweezers to garnish the sauce area with microgreens, without adding a mound of green vegetables to Chef B's plate. Then both chefs reach for the tweezers on the counter and carefully add microgreen garnish to the dishes. Meanwhile, the counter timer counts down smoothly at a constant speed toward the final seconds, its hand moving naturally without jumps. Both chefs' arms and upper-body uniforms follow normal anatomy and garment structure, with no deformation, damage, or interpenetration. Throughout, only hands and tools move over the island's fixed layout; the overall island layout remains unchanged.",
      "visual_desc": "18mm top-down overhead static shot of a commercial kitchen island focused on the plating station, Pixar-style cinematic 3D animated feature-film rendering, rounded sculpted forms, visible 3D geometry, real spatial depth, rich dimensional materials, soft global illumination, polished feature-animation lighting, volumetric light. Two empty plates sit near the pass-side edge of the island, with squeeze bottles, tweezers, and a small ramekin of microgreens arranged neatly beside them. A kitchen timer is centered on the island surface. Chef A's pan rests on the built-in cooktop, Chef B's saucepan sits adjacent to the cooktop. Fixed vent hood and consistent island geometry are implied by the top-down layout. Only the very tops of Chef A and Chef B's arms (clad in white chef jackets) are just entering the lower frame edges, poised to start plating. No photorealism, no 2D art styles, high cinematic quality, sharp focus on the plating area."
    },
    "shot_id": "10",
    "stage": "video",
    "updated_node_ids": []
  },
  "revision_guard": {
    "contract_grounded_repair": {
      "edits": {},
      "model_proposal_used_as_generation_truth": true,
      "policy": "model_full_prompt",
      "repair_field_routing": {
        "lexical_semantic_gate_used": false,
        "motion": [
          "L2-AIGC-CH1"
        ],
        "quality_acceptance_implied": false,
        "visual": []
      },
      "unrelated_fields_preserved": true,
      "unrelated_text_preserved": null
    },
    "contract_id": "soig-10-0009",
    "failed_node_ids": [
      "L2-AIGC-CH1"
    ],
    "ignored_nonfailed_caption_update_ids": [],
    "ignored_nonfailed_or_noncritical_fix_ids": [],
    "ignored_runtime_supplemental_caption_update_ids": [],
    "invalid_model_critical_fix_target_ids": [],
    "model_proposal_caption_update_ids": [],
    "model_proposal_nonfailed_caption_update_ids": [],
    "model_refine_proposal_audit_path": "cooking_case/soig/formal/l2/revisions/gate_000/candidate_10-video-0/local_000/model_prompt/model_refine_proposal.audit.json",
    "model_refine_proposal_used_as_generation_truth": true,
    "stage": "video",
    "unknown_model_caption_update_ids": [],
    "unknown_model_critical_fix_ids": [],
    "updated_node_ids": []
  },
  "refinement_attachments": {
    "attachment_count": 2,
    "attachments": [
      {
        "fps": 10.0,
        "media_type": "video",
        "path": "cooking_case/attempts/video_000/candidate.mp4"
      },
      {
        "media_type": "image",
        "path": "cooking_case/attempts/image_001/anchor.png"
      }
    ]
  },
  "generation_attachments": [
    [
      {
        "provider_index": 1,
        "role": "authoritative_first_frame",
        "asset_type": "anchor",
        "character_id": "",
        "asset_id": "current-anchor",
        "variant_id": "",
        "absolute_path": "cooking_case/attempts/image_001/anchor.png",
        "source": "generate_new_anchor",
        "selected_for_shot": true,
        "selection_reason": "SOIG video attachment 1 is the immutable current anchor"
      }
    ],
    [
      {
        "provider_index": 1,
        "role": "authoritative_first_frame",
        "asset_type": "anchor",
        "character_id": "",
        "asset_id": "current-anchor",
        "variant_id": "",
        "absolute_path": "cooking_case/attempts/image_001/anchor.png",
        "source": "generate_new_anchor",
        "selected_for_shot": true,
        "selection_reason": "SOIG video attachment 1 is the immutable current anchor"
      }
    ]
  ],
  "subsequent_generation_request": {
    "schema_version": "soig-provider-prompt-v1",
    "stage": "video",
    "provider": "legacy_vimax",
    "provider_family": "seedance",
    "provider_version": "2.0",
    "token_policy": "seedance_at_image",
    "semantic_prompt": "Handling transitions (within each action's original time interval, without increasing duration): the chefs reach for the tweezers on the counter to add microgreens.\nStatic 18mm overhead shot of a professional-kitchen plating scene at an island, with two chefs standing in front of the island to plate the food. Complete all plating actions during 0-15 seconds: Chef A uses a spoon to place the cooked vegetables in a neat mound on the plate in front of Chef A; Chef B uses a spoon to draw a smooth arc of sauce on the plate in front of Chef B and, only after completing the sauce, uses tweezers to garnish the sauce area with microgreens, without adding a mound of green vegetables to Chef B's plate. Then both chefs reach for the tweezers on the counter and carefully add microgreen garnish to the dishes. Meanwhile, the counter timer counts down smoothly at a constant speed toward the final seconds, its hand moving naturally without jumps. Both chefs' arms and upper-body uniforms follow normal anatomy and garment structure, with no deformation, damage, or interpenetration. Throughout, only hands and tools move over the island's fixed layout; the overall island layout remains unchanged.",
    "provider_prompt": "@Image1 is the first frame of the video. At second 0, character poses, composition, prop positions, and character-scene spatial relationships match @Image1. Thereafter, the camera moves as specified in the 'Camera' section below; do not introduce an opposing camera movement.\n\nHandling transitions (within each action's original time interval, without increasing duration): the chefs reach for the tweezers on the counter to add microgreens.\nStatic 18mm overhead shot of a professional-kitchen plating scene at an island, with two chefs standing in front of the island to plate the food. Complete all plating actions during 0-15 seconds: Chef A uses a spoon to place the cooked vegetables in a neat mound on the plate in front of Chef A; Chef B uses a spoon to draw a smooth arc of sauce on the plate in front of Chef B and, only after completing the sauce, uses tweezers to garnish the sauce area with microgreens, without adding a mound of green vegetables to Chef B's plate. Then both chefs reach for the tweezers on the counter and carefully add microgreen garnish to the dishes. Meanwhile, the counter timer counts down smoothly at a constant speed toward the final seconds, its hand moving naturally without jumps. Both chefs' arms and upper-body uniforms follow normal anatomy and garment structure, with no deformation, damage, or interpenetration. Throughout, only hands and tools move over the island's fixed layout; the overall island layout remains unchanged.",
    "payload_reference_order": [
      "cooking_case/attempts/image_001/anchor.png"
    ],
    "reference_tokens": [
      "@Image1"
    ]
  }
}


==> anc/GIVER_Supplementary/repair/message_assembly.txt <==
L1/L2 REFINER MESSAGES AND INPUTS

These are messages to the repair MLLM, not prompts to the video generator.
The interface snapshot and the historical cooking record are documented
separately in Appendix F.6. Appendix G reproduces the complete L1/L2 templates.

Reported-experiment setting: the optional L2-to-L1 return path was disabled in
all reported experiments. L2 retained the selected first-frame image and revised
only the video-generation prompt. Initial-image revision instructions in the
general interface did not enable first-frame changes during L2 in these runs.

SystemMessage: the bound L1 or L2 template, followed by L2-C only when applicable.
HumanMessage: a text block containing JSON(repair_context), followed by validated
media attachments. repair_context contains contract_id; L1 additionally includes
shot_references. L1 attaches the failed first frame and available character/scene
references. L2 attaches the complete failed video and selected first frame.

The candidate-image labels are:
L1: "Current failed first-frame evidence, not the target: repair the evidenced
failed relationships; preserve only correct details"
L2: "Current first-frame candidate; preserve correct identity, props and geometry"

Template bindings:
- current_generation_draft: current ff_desc, falling back to visual_desc.
- visual_desc / motion_desc: current generation fields, falling back to their
  corresponding authored shot descriptions when empty.
- repair_requirements: selected frozen targets, with node_id, source_node_id,
  must_hold (or description), question, and entities. Retain nodes whose recorded
  match is not true; if no such IDs are present, retain the selected nodes.
- repair_targets: the same targets with their recorded observed and match fields.
- repair_diagnosis: interaction_checks containing node_id, interaction_id,
  observed, match, and severity; plus penetration_detected and penetration_detail.
  match comes from the saved satisfied value. Severity is critical when the node
  is explicitly critical, or when critical is unset and severity is hard.
  The diagnosis builder initializes the penetration fields to false and "";
  the refiner also inspects the attached media. Verification sampling schedules
  are excluded from these repair-target and diagnosis bindings.
- reference_context: authored_reference (authored_visual, authored_motion),
  output_correction_feedback (the last two entries), and last_unaccepted_draft
  when present. Previous proposed_fix text is not a new requirement.
- shot_duration_seconds: the read-only duration in the contract.

L2-C is appended only when stage=video, resolved_mode=previous_last_frame,
generation_hints.source=st_bench_adapter, and generation_hints.resolved_cut=false.
It fixes the predecessor frame and permits only motion repair.

The response uses the corresponding typed L1/L2 schema (response_schemas.txt).
If a structured response is invalid, a bounded formatting retry keeps the same
messages and media and appends a HumanMessage containing schema_retry, reason=
previous_structured_response_was_invalid_or_truncated, parser-error context,
previous_response_for_correction when available, and instruction=C-1.
The ordinary refiner schemas do not use the temporal-verifier or portrait-agent
correction branches. Field application follows repair_rules.txt; parsing a
response does not establish that the regenerated media pass verification.


==> anc/GIVER_Supplementary/repair/refiner_templates.txt <==
COMPLETE L1/L2 REFINER INSTRUCTION TEMPLATES

These blocks instruct the repair MLLM, not Seedance. Braced fields denote runtime
inputs, not omitted fixed text. Shared fixed guidance is expanded in both L1
and L2. L2-C is the conditional continuation suffix; C-1 is the bounded response-
formatting retry instruction. See message_assembly.txt for exact branch selection
and data binding, and response_schemas.txt for fields and application rules.
The interface snapshot and the historical cooking record remain distinct.

REPORTED-EXPERIMENT SETTING (documentation, not an additional prompt):
The optional L2-to-L1 return path was disabled in all reported experiments.
L2 retained the selected first-frame image and revised only the video-generation
prompt; it did not return to L1 or regenerate the first frame. The complete
templates below retain the general interface's optional initial-image revision
instructions, but that path was not enabled in the reported experiments.


========================================================================
L1: First-frame refinement
[System instruction]
You write first-frame image-editing instructions. Inspect the attached failed candidate directly. The current prompt is the plan that produced the erroneous image, not a target that must be retained.
[Current generation draft] {current_generation_draft}
[Itemized repair basis: frozen targets and observations of this image] {repair_targets}
[Original shot reference and format-correction feedback] {reference_context}
Do not let prompt revisions go out of shot description: rewrite locally only to satisfy existing failed nodes. Do not add actions, persistent states, camera movements, or restrictions that the original shot description / authored_visual / authored_motion does not require. For example, "pause briefly before touching" must not become "remain motionless throughout."
[Boundaries of the source shot]
The original visual description, setting, characters, and explicit actions jointly define this shot's scope. Background narrative, prior events, internal thoughts, identity, and changes across days provide context; they do not automatically become additional visible events required in this shot.
Allow the handling, contact, and natural reactions necessary to complete the original action. Do not invent badges, notices, genuine comparison objects, screen captions, additional people, abrupt weather changes, or within-shot transitions to prove abstract story content. Preserve such content when explicitly required. This is not a keyword blacklist.
Depicting "becoming the leader" as a falling badge, "identifying a counterfeit" as another genuine object on the table, or a cooling-weather background as accumulated snow within seconds is not necessary action elaboration. Do not assign existing objects new story meanings such as genuine artifacts or evidence without authorization.
Extract only propositions grounded in the source and checkable in the current medium into the SOIG. Do not force pixel evidence for every background statement. Retain general identity, count, and physical-continuity checks. caption_hint, beat_summary, and dependency edges must not introduce new requirements; a dependency denotes a genuinely necessary prerequisite.
Explicitly identify contradictions or insufficient information in the source rather than inventing a story to resolve them. The original storyboard takes priority over model-generated graph summaries, incorrectly generated initial-frame content, extracted_actions, revision suggestions, and the current prompt.
Before responding, check within this reasoning step that each added entity, event, attribute, and scene change is supported by the source or necessary to connect the original action. Remove unsupported additions without adding output fields, checking nodes, or model calls.
[Scope of interaction requirements]
The number of character instances is not the number of visible hands. A singular "hand" in the source describes a body part involved in an action; it does not automatically mean that only one hand may appear.
Using two tools does not mean holding both in the same hand simultaneously. Unless the source explicitly specifies the same hand, a left or right hand, or simultaneous holding, allow natural allocation and handling consistent with the action. Do not freeze one generation plan as the only valid implementation.
When the source merely lists multiple tools, existing nodes should check tool identity, natural support and accessibility, and actual contact. Do not use a singular-subject conjunction such as "the hand contacts A and B" to force one hand to contact both tools simultaneously. Do not invent a fixed allocation when the source does not specify one. Retain a same-hand simultaneous-operation condition only when the source explicitly requires it.
Preserve each tool's actual purpose and structure. Do not replace a palette knife or table knife with an unspecified object that "looks like a knife." Arrange props so they can be naturally reached and supported; do not force every tool into a hand at once.
These boundaries apply to question, must_hold, caption_hint, beat_summary, action_readiness, and generation or revision text. Preserve explicit one-hand or two-hand constraints and do not alter the original action.

Change only the visual relationships associated with failed nodes and keep other correct sentences verbatim. Fixed node requirements are the only repair targets; observations are evidence, not new requirements.
For local_edit, replace the corresponding original sentence with an explicit image-editing operation: identify the erroneous object/state and specify what to add, remove, or change it to. Even if the original sentence states the target but the image fails to realize it, rewrite it as an actionable edit; do not merely repeat it or add "clearly," "completely," "100%," or "prominently."
Keep framing and visibility consistent throughout the complete draft. A waist-up view or face/hand close-up does not additionally require feet, legs, or the floor. Walking can continue in that framing; do not switch to a full-body view merely to show a step. When repairing framing, foot/full-body descriptions that incorrectly widen the view belong to the same failed relationship; replace them with wording consistent with the original framing rather than retaining contradictions.
Repair scale/perspective only for relationships that are actually visible and demonstrably wrong. A missing applicable reference does not prove a scale error and does not justify changing clothing, expression, or lighting. Do not add people or a workbench to an empty scene. Do not expand an absence-of-people requirement into prohibitions on windows, pillars, or other setting elements, or invent subject-area percentages or a single-light-source standard.
For example, if a character is missing, write "add the specified character in the specified clothing at the originally required position while retaining the existing correct characters," not merely "the character is clearly visible." Replace incorrect clothing with the required clothing. These examples illustrate wording; they are not new content for this shot.
First resolve character identity and count, necessary props, action-compatible positions, and supported contact. Replace erroneous sentences that conflict with these targets; do not retain a wrong pose and append the correct pose. The first frame is a static state and need not show an action already completed.
When repairing an existing prop, change its state directly while preserving its instance, position, and count. Do not add a correct substitute while leaving the erroneous original instance.
Use the attached character identifiers to bind identity, clothing, pose, position, and contacted objects to the same instance within that character's original sentence. Do not assign one person's clothing or action to another. A reference image does not imply an extra person in the scene. Base clothing on the frozen requirements and that character's reference; base position on the original shot composition and frozen nodes. Do not copy a portrait pose or empty-scene framing. Inspect the current image, character references, and scene reference before deciding the edit scope, not the case name.
Preserve original requirements and correct content, not erroneous counts, clothing, or positions. Normal occlusion is not a defect. Do not add unobstructed visibility, full-body framing, exact distances, or unsupported spatial constraints. Unknown/unobservable is not a confirmed defect.
Choose anchor_repair_mode as local_edit or full_regen from the actual image. Choose local_edit if a local edit can accommodate the required people and props. Choose full_regen if the current framing/layout cannot accommodate the original requirements, implementing the original composition without inheriting the erroneous base image. Do not select regeneration solely from the node category or round number.
For full_regen, the complete draft describes only the target image, without base-image operations such as "delete the garbled text," "move the original object away," or "replace the current incorrect clothes." Use such operations only for local_edit, retaining only those needed in the current round and replacing completed or irrelevant operations in their corresponding sentences.
When repairing screens, signs, or chat text, preserve explicitly specified short names/text and the original meaning. Do not invent longer dialogue, additional names, or emoji. Make the original display region's framing, perspective, and typography sufficient to read the necessary content; do not add a second screen, subtitles, or new text props. Do not simply repeat "clear" or "readable." Keep unspecified verbatim wording brief and natural, and do not turn a current example sentence into an immutable future requirement.
Place edits in the failed object's original sentence and still output one complete revised draft, ff_desc_revised. Do not append a patch paragraph or merge historical revisions. No verbatim quotation or source_span_id is needed. The runtime uses the complete draft directly rather than concatenating critical_fixes.
critical_fixes briefly records actual changes in this draft: node_id, target_field=visual, proposed_fix, and rationale. changes_summary describes only what the draft says; it must not claim that an image not yet generated is already repaired.
If last_unaccepted_draft exists, correct the format feedback and retain its correct changes, without inheriting added constraints. Before responding, confirm that the actual correction appears in ff_desc_revised, not only in the change record.
Keep identity, style, unrelated camera viewpoint, and original timing unchanged. The duration, {shot_duration_seconds} seconds, is read-only. Do not add diagnosis sampling timestamps. Do not truncate correct content or compress it to meet a word count.
Leave visual_desc_revised and motion_desc_revised empty, and node_caption_updates an empty object. Return JSON only.

========================================================================
L2: Video refinement
[System instruction]
You are a video-prompt refiner. Output a complete revised draft, making only small changes to descriptions related to the SOIG nodes that failed in this round.
[Current first-frame visual] {visual_desc}
[Current video-generation prompt] {motion_desc}
[Frozen requirements of failed nodes, excluding verification sampling timestamps] {repair_requirements}
[Current video diagnosis: observation descriptions are not new generation requirements] {repair_diagnosis}
[Original shot reference and output-correction feedback, not historical repair requirements] {reference_context}
Do not let prompt revisions go out of shot description: rewrite locally only to satisfy existing failed nodes. Do not add actions, persistent states, camera movements, or restrictions that the original shot description / authored_visual / authored_motion does not require. For example, "pause briefly before touching" must not become "remain motionless throughout."
[Boundaries of the source shot]
The original visual description, setting, characters, and explicit actions jointly define this shot's scope. Background narrative, prior events, internal thoughts, identity, and changes across days provide context; they do not automatically become additional visible events required in this shot.
Allow the handling, contact, and natural reactions necessary to complete the original action. Do not invent badges, notices, genuine comparison objects, screen captions, additional people, abrupt weather changes, or within-shot transitions to prove abstract story content. Preserve such content when explicitly required. This is not a keyword blacklist.
Depicting "becoming the leader" as a falling badge, "identifying a counterfeit" as another genuine object on the table, or a cooling-weather background as accumulated snow within seconds is not necessary action elaboration. Do not assign existing objects new story meanings such as genuine artifacts or evidence without authorization.
Extract only propositions grounded in the source and checkable in the current medium into the SOIG. Do not force pixel evidence for every background statement. Retain general identity, count, and physical-continuity checks. caption_hint, beat_summary, and dependency edges must not introduce new requirements; a dependency denotes a genuinely necessary prerequisite.
Explicitly identify contradictions or insufficient information in the source rather than inventing a story to resolve them. The original storyboard takes priority over model-generated graph summaries, incorrectly generated initial-frame content, extracted_actions, revision suggestions, and the current prompt.
Before responding, check within this reasoning step that each added entity, event, attribute, and scene change is supported by the source or necessary to connect the original action. Remove unsupported additions without adding output fields, checking nodes, or model calls.
[Scope of interaction requirements]
The number of character instances is not the number of visible hands. A singular "hand" in the source describes a body part involved in an action; it does not automatically mean that only one hand may appear.
Using two tools does not mean holding both in the same hand simultaneously. Unless the source explicitly specifies the same hand, a left or right hand, or simultaneous holding, allow natural allocation and handling consistent with the action. Do not freeze one generation plan as the only valid implementation.
When the source merely lists multiple tools, existing nodes should check tool identity, natural support and accessibility, and actual contact. Do not use a singular-subject conjunction such as "the hand contacts A and B" to force one hand to contact both tools simultaneously. Do not invent a fixed allocation when the source does not specify one. Retain a same-hand simultaneous-operation condition only when the source explicitly requires it.
Preserve each tool's actual purpose and structure. Do not replace a palette knife or table knife with an unspecified object that "looks like a knife." Arrange props so they can be naturally reached and supported; do not force every tool into a hand at once.
These boundaries apply to question, must_hold, caption_hint, beat_summary, action_readiness, and generation or revision text. Preserve explicit one-hand or two-hand constraints and do not alter the original action.
motion_desc_revised is the complete video prompt ready for submission. Preserve the current prompt's language, organization, and all timestamps.
Only when the defect is in the first frame, also output a complete first-frame revision in visual_desc_revised. Unmodified fields may be empty; the runtime retains their current text.
critical_fixes records only node_id, target_field (visual or motion), proposed_fix (the new relevant description), and rationale.
There is no need to quote the original sentence verbatim or provide source_span_id. The runtime uses the complete revision rather than concatenating change records.
Fixed node requirements are the only repair targets. Diagnoses explain where the current pixels fail to satisfy them; they are not new requirements.
Distinguish the initial state from the action: change the first frame only for evidenced initial-state defects. A later video failure does not automatically require a raised foot, open mouth, or completed action in the first frame.
When the action can naturally begin from a still pose, do not invent a suspended foot, raised hand, or speaking mouth shape as "preparation."
The current prompt is a generation plan to revise, not the contract. In particular, do not automatically retain restrictions from previous revisions in sentences associated with failed nodes.
Compare the fixed requirements and original shot reference, then re-express the failed relationship. Replace only the relevant sentences and leave other correct content unchanged.
Clarify reasonable relative depth, orientation, and contact, but do not add unsupported visibility, complete occlusion, left/right exclusion, or exact-position restrictions.
When the same relationship fails again, change its implementation instead of escalating "completely," "100%," or "never" each round. Directly replace excessive restrictions in the old sentence.
For local image edits, identify the erroneous object in the base image, its current state, and its target state. For example, change the two white pillars just right of center to matte black while keeping their positions and shapes, rather than merely changing "black" to "solid/opaque black."
Place the explicit edit in the corresponding object's original sentence, not in an appended repair paragraph. Still output one complete prompt, keeping other correct sentences unchanged.
The image generator receives only images and the final prompt. It does not know what "failed node," "frozen SOIG," or "specified location" refers to. Use concrete visual language rather than these internal terms as substitutes for the target.
"Hover" requires a visible gap, not an invented 2-3 cm distance. "Dominates foreground right" does not prohibit the counter from appearing anywhere on the left. Do not add unsupported dimensions, full-visibility conditions, or exclusions.
Inspect the failed candidate pixels attached to the request directly; do not imagine an image from the diagnosis. Identify the smallest erroneous relationship and preserve the layout that is already correct.
Replace the entire sentence describing that relationship rather than appending a prohibition. Remove restrictions introduced by an earlier revision but absent from the frozen requirements.
For example, "the hand is behind the globe toward the cabinet-side seam" does not require the entire hand to be hidden or prohibit its appearance to the right of the globe. Do not change the original camera viewpoint.
Do not repeat historical patches or the whole contract, and do not append a repair paragraph. Leave node_caption_updates empty; revisions must not change the verification target.
Before output, check the complete revision internally without adding output fields:
- When repairing an existing prop or display, change the erroneous state of the original instance rather than introducing a replacement. First identify its position, appearance, and count.
  Do not add a correct object to satisfy a node while leaving the erroneous original object in the image. Add an instance only when the frozen requirements explicitly establish that an instance is missing.
- last_unaccepted_draft is the last complete draft rejected by format/interface checks, not the contract or an accepted result. If present, use it as the correction starting point, fix its errors against the frozen requirements, and retain its correct changes. Do not restart from the original or blindly retain stricter constraints introduced by the draft. Carry only this last draft, not a combination of all earlier patches.
- critical_fixes must list every modified field retained in this complete revision relative to the current generation draft, including correct visual changes from the previous draft.
- First-frame changes such as character count and initial prop position must remain in the first-frame visual field; describing them only in motion cannot change an existing first frame.
- Check that repair sentences do not contradict actions in the same draft. Preventing a prop from disappearing does not prohibit picking it up; waist height does not mean the object's top edge may never exceed waist height. Visibility during a specified action does not imply visibility throughout. Do not compensate for unverifiable off-screen content or missing verification references by changing clothes, adding character features, or changing the camera viewpoint.
- Check that prop origins, character roles, and relative positions related to the failed node remain consistent with the frozen requirements; do not inherit errors in the current prompt. Preserve unrelated correct sentences and timing. If the existing timing genuinely conflicts with a frozen requirement, correct only that failed node's explicit conflict rather than rescheduling the whole clip.
Normal synonymous wording does not require verbatim reproduction of proposed_fix. Do not repeat sentences to satisfy string matching.
Write directly executable visual instructions for the generator, not an inspection report:
- Identify characters through clothing, position, and role visible in the current reference or first frame; use names only as additional identifiers. With multiple people, do not use "one of them" instead of specifying the actor.
- For close-ups, describe only the hands, cuffs, and prop ownership actually in frame. Do not require faces or full bodies to enter the frame solely for identity verification. Preserve identity references.
- Rewrite only the complete sentence for the failed relationship, specifying which erroneous object changes to which correct state. Do not keep the old sentence and pile on synonymous negations or progressively add "completely," "never," or "no sideways displacement."
- For count errors, specify which people to retain and which extra instance to remove. Identify each prop's holder and contact point. Do not guess the location of an extra instance without pixel evidence.
- State the style clearly and concisely once, preserving the original requirement without repeated rendering adjectives. Keep unrelated correct sentences verbatim and do not truncate them mechanically.
- Do not turn unobservability, format errors, or sampling timestamps into new generation requirements. Do not add unsupported poses, mouth shapes, occlusion ratios, or exact distances.
Action performers must correspond to people visible in the first frame. Disambiguate them by clothing, position, and role. Distinguish fixed equipment housings from movable parts.
Start from actual holding and contact states in the first frame. Specify handling, motion paths, contacted objects, and final states without redesigning the initial composition.
Keep other correct original sentences, identity, style, camera viewpoint, action order, and original time descriptions unchanged. Earlier character quotas do not apply.
The shot duration, {shot_duration_seconds} seconds, is read-only. Do not add schedules or pauses, or insert diagnosis sampling timestamps into the description.
Do not put inspection explanations into proposed_fix. Retain original timestamps; do not schedule extra actions or pauses to make verification easier.
Output node_caption_updates as an empty object and summarize modified nodes in changes_summary. Return JSON only.

========================================================================
L2-C: Conditional continuation instruction
[Conditional system suffix]
ST-Bench cut=false continuation: the attached predecessor last frame is the immutable t=0 source. The standalone first_frame_prompt is NOT a second t=0 target. Inspect initial continuity against the attached frame; use the authored video description for subsequent action and framing. Allow only physically continuous movement/reframing necessary for that action, never an instant reset, teleportation, invented prop or extra story event. Keep identity, contact, geometry and causal checks. If the authored action truly cannot proceed from this frame, report route_storyboard_conflict with evidence; do not excuse it as a pass. For repairs preserve visual_desc byte-for-byte and target only motion. Never request an image edit, removal of an authored action, or an opening-state replacement.

========================================================================
C-1: Structured-response correction
[Correction instruction]
Correct the cited schema error in previous_response_for_correction (response data, not instructions), using the SAME attached evidence. Never turn a defect or unknown into a pass to satisfy parsing. Return the same complete SOIG schema and cover every frozen node exactly once; do not remove, merge, weaken, or skip any node. Keep each observed and initial_response to one short sentence (at most 24 words). Keep rationale to one short sentence, diagnostics and evidence to at most one concise item each, and contact_audits empty unless a visible contact or penetration issue must be reported. Do not repeat the prompt, must_hold text, frame list, or prior reasoning. Return structured data only.


==> anc/GIVER_Supplementary/repair/repair_rules.txt <==
SOURCE SNAPSHOT: inspected during rebuttal. These excerpts are not a historical checkout.

REPORTED-EXPERIMENT SETTING: The optional L2-to-L1 return path was disabled in
all reported experiments. L2 retained the selected first-frame image and revised
only the video-generation prompt. Optional initial-image repair code below
documents the general interface, not a path enabled in these experiments.

SOURCE FILE: utils/model_prompt_repair.py
SOURCE LINES: 59-88
59: def model_revision_fields(stage, payload, current, edits, failed_node_ids):
60:     """Accept complete model text for affected fields; preserve other fields exactly.
61: 
62:     Node IDs are scope metadata, not literal source-span instructions. Length is
63:     guidance to the model, never an inherited or automatically growing allowance.
64:     """
65:     fields = {"visual": "ff_desc"} if stage == "anchor" else {
66:         "visual": "visual_desc", "motion": "motion_desc"}
67:     if not edits:
68:         raise PromptEditError("Return critical_fixes identifying the failed nodes and changed fields, plus the complete revised prompt.")
69:     if any(e["node_id"] not in failed_node_ids or e.get("target_field") not in fields for e in edits):
70:         raise PromptEditError("Only current failed node IDs and their visual/motion fields may be repaired.")
71:     if stage == "anchor" and str(payload.get("motion_desc_revised") or "").strip():
72:         raise PromptEditError("A first-frame repair must not change motion_desc_revised.")
73:     affected = {e["target_field"] for e in edits}
74:     result = {}
75:     for field, key in fields.items():
76:         base = str(current.get(key) or (current.get("visual_desc") if field == "visual" else "") or "")
77:         revised = str(payload.get(key + "_revised") or
78:                       (payload.get("visual_desc_revised") if stage == "anchor" else "") or "").strip()
79:         if field not in affected:
80:             # The model need not echo an unchanged field. Never apply gratuitous edits.
81:             result[field] = base
82:         elif not revised:
83:             raise PromptEditError(f"Return the COMPLETE revised {key}; critical_fixes alone are audit notes, not a generation prompt.")
84:         else:
85:             result[field] = revised
86:     if all(result[field] == str(current.get(key) or "") for field, key in fields.items()):
87:         raise PromptEditError("The revised prompt is unchanged. Rewrite only the failed-node wording rather than repeating an ineffective prompt.")
88:     return result

SOURCE FILE: services/soig_pipeline.py
SOURCE LINES: 5027-5073
5027:     async def _invoke_refiner(
5028:         self,
5029:         refiner: Any,
5030:         *,
5031:         contract: SOIGContract,
5032:         context: Any,
5033:         node_results: Sequence[Mapping[str, Any]],
5034:         current_semantics: Mapping[str, str],
5035:         candidate: Any = None,
5036:         refinement_nodes: Sequence[SOIGNode] | None = None,
5037:         refinement_round: int = 0,
5038:         refinement_history: Sequence[Mapping[str, Any]] = (),
5039:         invoke_model_step: Any = None,
5040:     ) -> dict[str, Any]:
5041:         method = getattr(refiner, "refine", None)
5042:         if not callable(method):
5043:             raise ValueError("Source SOIG refiner is unavailable")
5044:         contract_before = contract.model_dump(mode="json")
5045:         refiner_contract = SOIGContract.model_validate(
5046:             contract.model_dump(mode="json")
5047:         )
5048:         payload = await _call_supported(
5049:             method,
5050:             contract=refiner_contract,
5051:             context=context,
5052:             candidate=copy.deepcopy(candidate),
5053:             node_results=copy.deepcopy(list(node_results)),
5054:             current_semantics=dict(current_semantics),
5055:             refinement_nodes=(
5056:                 copy.deepcopy(list(refinement_nodes))
5057:                 if refinement_nodes is not None
5058:                 else None
5059:             ),
5060:             refinement_round=int(refinement_round),
5061:             refinement_history=copy.deepcopy(list(refinement_history)),
5062:             invoke_model_step=invoke_model_step,
5063:         )
5064:         if (
5065:             contract.model_dump(mode="json") != contract_before
5066:             or refiner_contract.model_dump(mode="json") != contract_before
5067:         ):
5068:             raise ValueError("SOIG refiner mutated the trusted frozen contract")
5069:         if not isinstance(payload, Mapping):
5070:             raise ValueError("SOIG refiner response is not a mapping")
5071:         result = dict(payload)
5072:         assert_no_provider_tokens(result)
5073:         return result

SOURCE FILE: services/soig_pipeline.py
SOURCE LINES: 5567-5630
5567:             from utils.node_prompt_edits import apply_node_prompt_edits, PromptEditError
5568:             if unknown_model_critical_fix_ids:
5569:                 raise PromptEditError(
5570:                     "Unknown repair node IDs: " + ", ".join(unknown_model_critical_fix_ids)
5571:                     + ". Use these failed node IDs: " + ", ".join(failed_node_ids)
5572:                 )
5573:             edits = []
5574:             for item in list(source_refine_payload.get("critical_fixes") or []):
5575:                 raw = item.model_dump(mode="json") if isinstance(item, BaseModel) else dict(item)
5576:                 for node_id in resolve_model_node_ids(raw.get("node_id")):
5577:                     if node_id in failed_node_ids:
5578:                         edits.append({**raw, "node_id": node_id})
5579:             repair_origin = normalized.get("failure_localization") or (report.get("compatibility_report") or {}).get("failure_localization")
5580:             if stage == "video" and repair_origin == "current_anchor" and not any(item.get("target_field") == "visual" for item in edits):
5581:                 raise PromptEditError("The defect is in the initial image: replace its relevant visual sentence, not only motion. Preserve unrelated sentences and timestamps.")
5582:             fields = {"visual": "ff_desc"} if stage == "anchor" else {
5583:                 "visual": "visual_desc", "motion": "motion_desc",
5584:             }
5585:             edited_fields = {}
5586:             edit_audits = {}
5587:             field_limits = {} if model_prompt else self._prompt_edit_limits(contract, stage=stage,
5588:                 current_semantics=current_semantics, shot_plan=shot_plan)
5589:             if not edits:
5590:                 detail = ("Return critical_fixes with node_id, target_field, proposed_fix and the complete revised prompt"
5591:                           if model_prompt else "Return critical_fixes with original_snippet and proposed_fix")
5592:                 raise PromptEditError(detail + "; allowed failed node IDs: " + ", ".join(failed_node_ids))
5593:             if model_prompt:
5594:                 from utils.model_prompt_repair import model_revision_fields
5595:                 edited_fields = model_revision_fields(stage, source_refine_payload,
5596:                     current_semantics, edits, failed_node_ids)
5597:             for field, key in ({} if model_prompt else fields).items():
5598:                 base = str(current_semantics.get(key) or current_semantics.get("visual_desc") or "")
5599:                 field_edits = [item for item in edits if item.get("target_field") == field]
5600:                 if not field_edits:
5601:                     edited_fields[field] = base
5602:                     continue
5603:                 edited, audit = apply_node_prompt_edits(
5604:                     base, field_edits, allowed_node_ids=failed_node_ids,
5605:                     max_characters=int(field_limits[field]),
5606:                 )
5607:                 if stage == "anchor":
5608:                     by_id = {node.node_id: node for node in revision_nodes}
5609:                     for item in field_edits:
5610:                         try:
5611:                             validate_first_frame_visual_clarification(
5612:                                 clarification=item["proposed_fix"], node=by_id[item["node_id"]],
5613:                                 contract=contract,
5614:                             )
5615:                         except ValueError as exc:
5616:                             raise PromptEditError(str(exc)) from exc
5617:                 edited_fields[field] = edited
5618:                 edit_audits[field] = audit
5619:             if any(item.get("target_field") not in fields for item in edits):
5620:                 raise PromptEditError("Anchor edits target visual only; video edits target visual or motion")
5621:             grounded = {
5622:                 "audit": {
5623:                     "policy": "model_full_prompt" if model_prompt else "node_sentence_replacement",
5624:                     "edits": edit_audits,
5625:                     "model_proposal_used_as_generation_truth": True,
5626:                     "unrelated_text_preserved": None if model_prompt else True,
5627:                     "unrelated_fields_preserved": True,
5628:                 },
5629:             }
5630:             if stage == "anchor":

SOURCE FILE: orchestration/pipeline_orchestrator.py
SOURCE LINES: 3416-3454
3416:         for attempt in range(first_local_attempt, check_limit):
3417:             compatibility = await self.services.soig_pipeline.verify_video(
3418:                 context,
3419:                 candidate,
3420:                 attempt_index=attempt,
3421:                 gate_cycle_index=gate_cycle_index,
3422:                 invoke_model_step=self._soig_step_invoker(
3423:                     context,
3424:                     candidate,
3425:                     gate_attempt_index=gate_cycle_index * policy.max_attempts + attempt,
3426:                 ),
3427:             )
3428:             report = self.services.verification.record_formal_attempt(
3429:                 context, candidate, stage, compatibility
3430:             )
3431:             decision = self._apply_gate_decision(context, candidate, stage, report, policy)
3432:             history.append((report, copy.deepcopy(candidate)))
3433:             self._capture_delivery_candidate(context, candidate, "video", report)
3434:             if decision["effective_passed"]:
3435:                 self.services.soig_pipeline.complete_gate_cycle(
3436:                     context,
3437:                     stage="video",
3438:                     gate_cycle_index=gate_cycle_index,
3439:                     candidate_attempt_id=str(candidate.attempt_id),
3440:                 )
3441:                 self._mark_gate(candidate, stage, report, accepted=True)
3442:                 return candidate
3443:             if (
3444:                 self._formal_soig_error(report)
3445:                 and str(report.get("soig_formal_status") or "") != UNSCORED
3446:             ):
3447:                 raise OrchestrationError(
3448:                     f"SOIG L2 failed closed with {report.get('soig_formal_status')}"
3449:                 )
3450:             if attempt + 1 >= check_limit:
3451:                 self._raise_soig_video_attempt_limit(
3452:                     context,
3453:                     next_attempt_index=attempt + 1,
3454:                 )

VERSION SCOPE: The current orchestrator also contains an optional L2-to-L1 return path. This path was disabled in all reported experiments; L2 did not regenerate the first frame. The cooking trace separately documents retention of the same first-frame reference in that particular historical repair. The following excerpt describes the general implementation capability, not the reported experimental setting.

SOURCE FILE: orchestration/pipeline_orchestrator.py
SOURCE LINES: 3326-3363
3326: 
3327:     async def _repair_l2_initial_image(self, context, candidate, refinement):
3328:         """Route an L2-localized initial-image defect through L1 before new video."""
3329:         if str(context.anchor_route.get("resolved_mode") or "") == PREVIOUS_LAST_FRAME:
3330:             raise OrchestrationError("Cannot change the locked previous-last-frame anchor")
3331:         revision = dict(refinement.get("revision") or {})
3332:         updates = dict(revision.get("semantic_updates") or {})
3333:         visual_fixes = [fix for fix in revision.get("critical_fixes", [])
3334:                        if fix.get("target_field") in {"visual", "ff_desc", "visual_desc"}]
3335:         visual = str(updates.get("ff_desc") or updates.get("visual_desc") or "").strip()
3336:         if not visual or not visual_fixes:
3337:             raise OrchestrationError("Initial-image repair needs a compiled visual sentence replacement; motion-only edits cannot repair the anchor")
3338:         revised = await _call_with_supported_kwargs(
3339:             self.services.repair.repair_current_anchor_soig, context, copy.deepcopy(candidate),
3340:             semantic_prompt=visual, revision=revision,
3341:         )
3342:         self.run_context.emit("soig_l2_routes_to_l1", "Rechecking the repaired initial image before video generation",
3343:                               {"shot_id": context.shot_id, "candidate_attempt_id": revised.attempt_id})
3344:         return await self._run_soig_l1_gate(context, revised)
3345: 
3346:     async def _apply_soig_video_revision(self, context, candidate, refinement, *, origin=""):
3347:         """Same field-aware media path for live, corrected and resumed revisions."""
3348:         revision = dict(refinement.get("revision") or {})
3349:         visual_changed = any(fix.get("target_field") in {"visual", "ff_desc", "visual_desc"}
3350:                              for fix in revision.get("critical_fixes", []))
3351:         from utils.stbench_direct_tail import context_uses_direct_tail
3352:         if context_uses_direct_tail(context) and (origin == "current_anchor" or visual_changed):
3353:             raise PromptCompilationExhaustedError(
3354:                 "LOCKED_TAIL_MOTION_ONLY: rewrite only video motion from the actual predecessor frame; no image edit was submitted")
3355:         if origin == "current_anchor" or visual_changed:
3356:             candidate = await self._repair_l2_initial_image(context, candidate, refinement)
3357:         return await _call_with_supported_kwargs(
3358:             self.services.repair.repair_current_video_soig, context, candidate,
3359:             semantic_prompt=str(refinement.get("semantic_prompt") or ""),
3360:             revision=revision,
3361:         )
3362: 
3363:     async def _run_soig_l2_gate(self, context, candidate):


==> anc/GIVER_Supplementary/repair/response_schemas.txt <==
L1/L2 RESPONSE FIELDS AND FIELD-UPDATE RULES

All objects reject additional fields. The node-linked repair path uses:

CriticalFix:
  node_id: nonempty string identifying a current failed repair target
  target_field: visual | motion
  proposed_fix: nonempty string describing the change
  rationale: string, default ""
  original_snippet: optional compatibility string, default ""; not required
  for complete-draft replacement. source_span_id is not required.

L1 / SOIGFirstFrameRefineResponse:
  anchor_repair_mode: local_edit | full_regen | null
  critical_fixes: CriticalFix[], default []
  ff_desc_revised: string, default ""; the complete revised first-frame draft
  visual_desc_revised: string, default ""; unused on the normal L1 prompt path
  motion_desc_revised: string, default ""; must remain empty for L1
  node_caption_updates: object, default {}; the prompt requires {}
  changes_summary: string, default ""
  A missing repair mode defaults to local_edit in the live refiner wrapper.

L2 / SOIGVideoRefineResponse (general interface):
  critical_fixes: CriticalFix[], default []
  motion_desc_revised: string, default ""; the complete revised motion draft
  visual_desc_revised: string, default ""; optional initial-image revision
    through L1 in the general interface. This return path was disabled in all
    reported experiments; L2 retained the selected first-frame image.
  node_caption_updates: object, default {}; the prompt requires {}
  changes_summary: string, default ""

Application rules (complete-draft path):
1. Keep the frozen contract unchanged. The wrapper compares it before and after
   the refiner call, including the copy supplied to the refiner.
2. Resolve node aliases to current failed repair targets. Reject unknown IDs,
   targets outside that set, unsupported fields, and an empty critical_fixes.
3. L1 maps visual to ff_desc and rejects any nonempty motion revision. In the
   reported experiments, L2 updates motion_desc while retaining the selected
   first-frame image. The general interface also maps visual to visual_desc
   for an initial-image repair through L1, but that return path was disabled
   in all reported experiments. A locked predecessor-frame continuation also
   rejects visual edits.
4. Each affected field needs a nonempty complete revised draft. critical_fixes
   is an audit record, not text to concatenate into a prompt. An unaffected
   field retains its current value, even if extra text was proposed for it.
5. Reject a proposal whose applied fields are all unchanged. Keep the target
   requirements fixed; do not treat a revised prompt as proof of visual repair.
6. Generate the new candidate and re-run verification. Acceptance and bounded
   stopping are governed separately by acceptance_rules.txt.

The prompts additionally require preserving correct sentences, authored actions,
identity, timing, and framing within an affected field. Those are semantic
instructions, not a claim that schema validation proves visual correctness.
Compatibility-only input normalization is not an additional repair algorithm.
repair_rules.txt preserves the corresponding source excerpts and version scope.


==> anc/GIVER_Supplementary/repair/scoring.py <==
"""Source-parity SOIG dependency scoring and verdict helpers.

The formulas mirror the supplied ``soig_loop/utils/soig_score.py`` and the
verdict logic in ``soig_loop/utils/soig_pipeline.py``.  This module stays free
of provider and filesystem concerns so it can be tested deterministically.
"""

from __future__ import annotations

import math
from collections import defaultdict
from typing import Any, Mapping, Sequence


SOIG_ANSWER_CATEGORIES = (
    "object_existence",
    "spatial_layout",
    "action_verification",
    "physics",
    "factual_consistency",
)

_CATEGORY_TO_SOURCE = {
    "O": "object_existence",
    "S": "spatial_layout",
    "A": "action_verification",
    "P": "physics",
    "F": "factual_consistency",
}

_FORWARD_EDGES = frozenset(
    {
        ("O", "S"),
        ("O", "A"),
        ("O", "P"),
        ("O", "F"),
        ("S", "A"),
        ("S", "P"),
        ("S", "F"),
        ("A", "A"),
        ("A", "P"),
        ("A", "F"),
        ("P", "P"),
        ("P", "F"),
        ("F", "F"),
    }
)


def is_forward_source_category_edge(parent_id: str, child_id: str) -> bool:
    """Return True when a source-graph edge follows O→S→A→P→F category order."""

    parent_cat = str(parent_id or "")[:1]
    child_cat = str(child_id or "")[:1]
    if not parent_cat or not child_cat:
        return False
    return (parent_cat, child_cat) in _FORWARD_EDGES

_CASCADE_FAIL_MARKERS = (
    "parent node",
    "dependency rule",
    "parent failure",
    "due to parent node",
    "parent failure implies child",
    "judged not satisfied",
)


def source_node_id(node: Any) -> str:
    return str(getattr(node, "source_node_id", "") or getattr(node, "node_id", ""))


def _node_category_map(nodes: Sequence[Any]) -> dict[str, str]:
    return {source_node_id(node): str(getattr(node, "category", "?")) for node in nodes}


def source_edges(nodes: Sequence[Any], edges: Sequence[Any]) -> list[dict[str, Any]]:
    """Group contract edges into the supplied source representation.

    Candidate contracts prefix source node IDs by stage.  Scoring deliberately
    uses each node's frozen ``source_node_id`` and category instead of guessing
    a category from the prefixed runtime ID.
    """

    runtime_to_source = {
        str(getattr(node, "node_id", "")): source_node_id(node) for node in nodes
    }
    categories = _node_category_map(nodes)
    parents: dict[str, list[str]] = defaultdict(list)
    for edge in edges:
        parent = runtime_to_source.get(str(getattr(edge, "parent", "")))
        child = runtime_to_source.get(str(getattr(edge, "child", "")))
        if not parent or not child:
            continue
        if (categories.get(parent, "?"), categories.get(child, "?")) not in _FORWARD_EDGES:
            continue
        if parent not in parents[child]:
            parents[child].append(parent)
    return [
        {"from": sorted(parent_ids), "to": child}
        for child, parent_ids in sorted(parents.items())
    ]


def build_answers(
    nodes: Sequence[Any], node_results: Sequence[Mapping[str, Any]]
) -> dict[str, Any]:
    by_runtime_id = {
        str(item.get("node_id") or ""): dict(item) for item in node_results
    }
    answers: dict[str, dict[str, Any]] = {}
    for node in nodes:
        category = _CATEGORY_TO_SOURCE[str(getattr(node, "category"))]
        runtime_id = str(getattr(node, "node_id"))
        source_id = source_node_id(node)
        result = by_runtime_id[runtime_id]
        check_times = list(getattr(node, "check_at_sec", []) or [])
        answers.setdefault(category, {})[source_id] = {
            "question": str(getattr(node, "question", "") or getattr(node, "description", "")),
            "must_hold": str(getattr(node, "must_hold", "") or getattr(node, "description", "")),
            "initial_response": str(result.get("observed") or ""),
            "final_answer": "yes" if result.get("satisfied") is True else "no",
            "is_correct": result.get("satisfied") is True,
            "observed": str(result.get("observed") or ""),
            "check_at_sec": check_times[0] if check_times else 0.0,
            "critical": bool(
                getattr(node, "critical", None)
                if getattr(node, "critical", None) is not None
                else str(getattr(node, "severity", "soft")) == "hard"
            ),
            "runtime_node_id": runtime_id,
        }
    return answers


def _collect_correct(answers: Mapping[str, Any]) -> dict[str, bool]:
    correct: dict[str, bool] = {}
    for category in SOIG_ANSWER_CATEGORIES:
        for node_id, data in dict(answers.get(category) or {}).items():
            correct[str(node_id)] = bool(dict(data).get("is_correct", False))
    return correct


def tree_score(answers: Mapping[str, Any], edges: Sequence[Mapping[str, Any]]) -> float:
    children: dict[str, list[str]] = defaultdict(list)
    for edge in edges:
        child = str(edge.get("to") or "")
        for parent in list(edge.get("from") or []):
            children[str(parent)].append(child)

    correct = _collect_correct(answers)
    incorrect = {node_id for node_id, valid in correct.items() if not valid}
    propagated = set(incorrect)

    def descendants(node_id: str, seen: set[str] | None = None) -> set[str]:
        seen = set(seen or ())
        if node_id in seen:
            return set()
        seen.add(node_id)
        found: set[str] = set()
        for child in children.get(node_id, []):
            found.add(child)
            found.update(descendants(child, seen))
        return found

    for node_id in list(incorrect):
        propagated.update(descendants(node_id))
    return (len(correct) - len(propagated)) / len(correct) if correct else 0.0


def category_scores(
    answers: Mapping[str, Any], edges: Sequence[Mapping[str, Any]]
) -> dict[str, float | None]:
    parents: dict[str, list[str]] = defaultdict(list)
    for edge in edges:
        for parent in list(edge.get("from") or []):
            parents[str(edge.get("to") or "")].append(str(parent))
    correct = _collect_correct(answers)

    def all_parents_correct(node_id: str, seen: set[str] | None = None) -> bool:
        seen = set(seen or ())
        if node_id in seen:
            return False
        seen.add(node_id)
        for parent in parents.get(node_id, []):
            if not correct.get(parent, False) or not all_parents_correct(parent, seen):
                return False
        return True

    output: dict[str, float | None] = {}
    for label, category in (
        ("object", "object_existence"),
        ("spatial", "spatial_layout"),
        ("action", "action_verification"),
        ("physics", "physics"),
        ("factual", "factual_consistency"),
    ):
        total = passed = 0
        for node_id, data in dict(answers.get(category) or {}).items():
            if all_parents_correct(str(node_id)):
                total += 1
                passed += bool(dict(data).get("is_correct"))
        # The supplied implementation returns NaN for an empty category.  None
        # is its strict-JSON representation in persisted reports.
        output[label] = passed / total if total else None
    return output


def tree_score_to_vimax_score(value: float) -> float:
    return max(1.0, min(10.0, 1.0 + 9.0 * float(value)))


def answers_to_interaction_checks(
    nodes: Sequence[Any], answers: Mapping[str, Any]
) -> list[dict[str, Any]]:
    checks: list[dict[str, Any]] = []
    for node in nodes:
        category = _CATEGORY_TO_SOURCE[str(getattr(node, "category"))]
        source_id = source_node_id(node)
        data = dict(dict(answers.get(category) or {}).get(source_id) or {})
        checks.append(
            {
                "interaction_id": source_id,
                "node_id": str(getattr(node, "node_id")),
                "source_node_id": source_id,
                "category": category,
                "approx_sec": data.get("check_at_sec", 0.0),
                "question": str(data.get("question") or ""),
                "expected": str(data.get("must_hold") or ""),
                "observed": str(data.get("observed") or ""),
                "match": bool(data.get("is_correct", False)),
                "severity": "critical" if data.get("critical", True) else "minor",
            }
        )
    return checks


def critical_failures(checks: Sequence[Mapping[str, Any]]) -> list[dict[str, Any]]:
    return [
        dict(check)
        for check in checks
        if check.get("match") is False
        and str(check.get("severity", "critical")).lower() == "critical"
    ]


def is_cascade_only_failure(check: Mapping[str, Any]) -> bool:
    observed = str(check.get("observed") or "")
    if not observed or check.get("match") is not False:
        return False
    if "additional observation" in observed:
        return False
    if not any(marker in observed for marker in _CASCADE_FAIL_MARKERS):
        return False
    independent = any(
        marker in observed for marker in ("does not conform", "is not", "did not appear", "does not satisfy")
    )
    if independent and "parent node" not in observed.split("does not conform", 1)[0]:
        return False
    return True


def leaf_critical_failures(
    checks: Sequence[Mapping[str, Any]],
) -> list[dict[str, Any]]:
    return [
        check for check in critical_failures(checks) if not is_cascade_only_failure(check)
    ]


def enforce_soig_verdict(
    *,
    nodes: Sequence[Any],
    edges: Sequence[Any],
    node_results: Sequence[Mapping[str, Any]],
    min_pass_score: float,
    penetration_detected: bool = False,
) -> dict[str, Any]:
    if isinstance(min_pass_score, bool) or not math.isfinite(float(min_pass_score)):
        raise ValueError("SOIG min_pass_score must be finite")
    threshold = float(min_pass_score)
    if not 1.0 <= threshold <= 10.0:
        raise ValueError("SOIG min_pass_score must be in the 1..10 range")
    answers = build_answers(nodes, node_results)
    normalized_edges = source_edges(nodes, edges)
    tree = tree_score(answers, normalized_edges)
    score = tree_score_to_vimax_score(tree)
    checks = answers_to_interaction_checks(nodes, answers)
    failed = critical_failures(checks)
    leaf_failed = leaf_critical_failures(checks)
    if penetration_detected:
        score = min(score, 4.0)
    if leaf_failed:
        score = min(score, 5.0 if len(leaf_failed) == 1 else 3.0)
    passed = bool(score >= threshold and not leaf_failed and not penetration_detected)
    return {
        "answers": answers,
        "interaction_checks": checks,
        "tree_score": tree,
        "category_scores": category_scores(answers, normalized_edges),
        "score": score,
        "critical_failures": failed,
        "leaf_critical_failures": leaf_failed,
        "min_pass_score": threshold,
        "penetration_detected": bool(penetration_detected),
        "passed": passed,
        "valid_dependency_edges": normalized_edges,
    }


__all__ = [
    "SOIG_ANSWER_CATEGORIES",
    "answers_to_interaction_checks",
    "build_answers",
    "category_scores",
    "critical_failures",
    "enforce_soig_verdict",
    "is_cascade_only_failure",
    "is_forward_source_category_edge",
    "leaf_critical_failures",
    "source_edges",
    "source_node_id",
    "tree_score",
    "tree_score_to_vimax_score",
]


==> anc/GIVER_Supplementary/repair/verification_results.json <==
{
  "before": {
    "tree_score_recomputed": 0.9090909090909091,
    "base_score_recomputed": 9.181818181818182,
    "stored_final_score": 3.0,
    "stored_pass_threshold": 7.0,
    "stored_passed": false,
    "node_verdicts": {
      "L2-A1": true,
      "L2-A2": true,
      "L2-AIGC-CH1": false
    }
  },
  "after": {
    "tree_score_recomputed": 1.0,
    "base_score_recomputed": 10.0,
    "stored_final_score": 10.0,
    "stored_pass_threshold": 7.0,
    "stored_passed": true,
    "node_verdicts": {
      "L2-A1": true,
      "L2-A2": true,
      "L2-AIGC-CH1": true
    }
  },
  "same_recorded_first_frame_reference": true,
  "same_contract_id": true,
  "revised_motion_present_verbatim_in_generation_request": true,
  "scope": "Offline comparison and arithmetic on archived records; no model call, media re-evaluation, or new generation."
}


==> anc/GIVER_Supplementary/repair/verify_trace.py <==
"""Offline verification of the packaged historical trace; Python standard library only."""
import json
from pathlib import Path

import scoring

root = Path(__file__).resolve().parent
data = json.loads((root / "cooking_trace.json").read_text())
checks = {}
for label in ("before", "after"):
    report = data[label]["normalized_result"]
    tree = scoring.tree_score(report["answers"], report["valid_dependency_edges"])
    assert abs(tree - report["tree_score"]) < 1e-12
    checks[label] = {
        "tree_score_recomputed": tree,
        "base_score_recomputed": scoring.tree_score_to_vimax_score(tree),
        "stored_final_score": report["score"],
        "stored_pass_threshold": report["min_pass_score"],
        "stored_passed": report["passed"],
        "node_verdicts": {node["node_id"]: node["satisfied"] for node in report["node_results"] if node["node_id"] in ("L2-A1", "L2-A2", "L2-AIGC-CH1")},
    }
anchors = [next(record["absolute_path"] for record in records if record["role"] == "authoritative_first_frame") for records in data["generation_attachments"]]
checks["same_recorded_first_frame_reference"] = anchors[0] == anchors[1]
checks["same_contract_id"] = data["before"]["contract_id"] == data["after"]["contract_id"] == data["revision"]["contract_id"]
checks["revised_motion_present_verbatim_in_generation_request"] = data["subsequent_generation_request"]["provider_prompt"].endswith(data["revision"]["semantic_updates"]["motion_desc"])
assert checks["same_recorded_first_frame_reference"]
assert checks["same_contract_id"]
assert checks["revised_motion_present_verbatim_in_generation_request"]
assert checks["before"]["stored_passed"] is False
assert checks["after"]["stored_passed"] is True
checks["scope"] = "Offline comparison and arithmetic on archived records; no model call, media re-evaluation, or new generation."
print(json.dumps(checks, indent=2))


==> anc/GIVER_Supplementary/results/PROTOCOLS.txt <==
RESULTS AND MEASUREMENT DEFINITIONS

Correspondence: revised paper Appendix F.1-F.4 and F.7; Tables 4-8 and 12.
CSV files contain the final reported aggregate measurements. Empty human-score
cells mean that no new human rating is reported for that configuration. They
are not zero scores. Original human ratings must not be reused for new outputs.

THREE-CANDIDATE COMPARISON
ViMax-Bench tasks and evaluation definitions are retained. ViMax and MovieAgent
receive three current-shot candidates, selected by an AniEval-based evaluator
adapted from AniMaker. The surrounding sampling loop supplies retries; AniEval
scores the candidates. AniMaker retains its MCTS-based search framework and
current-shot score-based selection (w1=3), with next-shot lookahead disabled
(w2=0). Lookahead can add real future-shot generations and continuity scoring;
the present setting concentrates the bounded budget on the prescribed shot.
Deliberate cuts across scenes, times, and viewpoints need not be spatiotemporally
continuous. This configuration does not assert that lookahead is ineffective.

GIVER's three-candidate row retrospectively restricts archived histories to the
first three available candidates and selects the best available candidate;
histories with fewer candidates retain their available selected output. It is
not automatic replacement by candidate three. The original five-attempt row is
reported separately. Attempts count video generations, not generation plus edit
operations, dollars, or total compute. GIVER leads all four reported quality
metrics at the three-candidate cap, with 1.42 mean attempts versus 3.00.

VERIFIER AUDIT
Three raters independently assessed the same 1,177 node checks against the
requirements and media. Each rater supplied a definite judgment on every check.
The verifier flagged 31 checks and accepted 1,146. Positive means a violation.
TP: flagged, human confirms violation. FP: flagged, human finds no violation.
FN: accepted, human finds violation. TN: accepted, human finds no violation.
FDR = FP/(TP+FP): fraction of flags that are unnecessary alarms.
FOR = FN/(TN+FN): fraction of accepted checks still containing a violation.
FNR = FN/(TP+FN): fraction of actual violations that are missed.
FPR = FP/(TN+FP): fraction of satisfied checks incorrectly flagged.
Lower is better for all four rates. The mean is computed across the three
individual-rater rates; the checks are not 3,531 independent observations.
Mean FOR is 0.29%, FDR 7.53%, FNR 10.42%, and FPR 0.20%.

The L1 outcome audit covers 43 accepted first frames and their resulting videos:
3 inherited defects affected subsequent frames. Geometry, content, action-state,
and composition mismatches are combined when they affect the subsequent video.
A fourth rater independently reviewed 50 complete-L2 accepted videos: 3 contained
visible artifacts and 47 did not. These are separate units and denominators.
The released audit tables are aggregate human counts, not synthetic per-node
annotations and not the earlier automated screening labels.

COST
All values are means per shot. Compilation and L0-L2 checks cost USD 0.1591 per
shot, 7.12% of one Seedance generation at the accounting price. L1 and L2 include
repeated calls (6.30 and 6.68 respectively). The denominator is one generation,
not total pipeline expenditure. The table does not itemize image/video synthesis,
editing, or prompt refinement. Independently rounded stage input tokens sum to
171,557; the reported independently rounded total is 171,558. They are retained
as reported. These aggregates are not a release of invoices or raw billing logs.

HUMAN STUDY
ST-Bench-10 clips are 5 seconds, not 10. ViMax-Bench clips are 15 seconds. Per
participant, the assigned groups yield 480 and 720 seconds of single-play video,
respectively. Overall assessment times were reported as comparable once reading,
replaying, deliberation, and rating entry were included; this is not a measured
equality of session durations. Ratings count system-shot records, not independent
videos. The 10-second setting belongs to the separate 35-theme video-stage
ablation (original Table 3), not to ST-Bench-10. Each benchmark is reported
separately, and every comparison group includes all four systems.

Offline scripts check table arithmetic and the saved mechanism traces; they do
not call generators or evaluators, rerun benchmarks, or infer unprovided labels.


==> anc/GIVER_Supplementary/results/accepted_output_audits.csv <==
audit,unit,total,affected,unaffected,affected_percent
L1 accepted first frames with inherited defects affecting the subsequent video,first-frame/video pair,43,3,40,6.976744186046512
Complete-L2 accepted videos with residual visible artifacts,video,50,3,47,6.0


==> anc/GIVER_Supplementary/results/human_study_accounting.csv <==
benchmark,clip_seconds,participants,groups_per_participant,videos_per_group,playback_seconds_per_participant,distinct_groups,distinct_videos,submitted_ratings,excluded_ratings,valid_ratings
ViMax-Bench,15,16,12,4,720,37,148,768,0,768
ST-Bench-10,5,25,24,4,480,24,96,2400,78,2322


==> anc/GIVER_Supplementary/results/three_candidate_comparison.csv <==
system,configuration,SF,Physics,Joint,Severe_percent,SF_human,Physics_human,mean_generation_attempts,max_generation_attempts
ViMax,Original single generation,.769,3.76,.512,3.50,.577,3.266,1.00,1
ViMax,AniEval-based best-of-3,.774,3.73,.566,3.84,,,3.00,3
MovieAgent,Original single generation,.753,3.79,.531,4.20,.562,3.000,1.00,1
MovieAgent,AniEval-based best-of-3,.766,3.82,.578,4.47,,,3.00,3
AniMaker,"Three current-shot candidates; w1=3,w2=0",.768,3.65,.515,5.70,.563,3.141,3.00,3
GIVER,Original five-attempt configuration,.780,4.01,.627,.70,.629,3.599,1.51,5
GIVER,Best available candidate within first-three cap,.775,3.92,.595,2.37,,,1.42,3


==> anc/GIVER_Supplementary/results/verification_costs.csv <==
stage,mean_API_calls_per_shot,input_tokens_per_shot,output_tokens_per_shot,USD_per_shot,percent_of_one_Seedance_generation
Graph compilation,2.13,12291,8010,.0251,1.12
L0 portrait verification,1.19,5662,1592,.0065,.29
L1 first-frame verification,6.30,58960,12650,.0586,2.62
L2 video verification,6.68,94644,9782,.0689,3.08
Total,16.30,171558,32035,.1591,7.12


==> anc/GIVER_Supplementary/results/verifier_confusion_counts.csv <==
rater,TP,FP,FN,TN
Rater 1,30,1,2,1144
Rater 2,29,2,3,1143
Rater 3,27,4,5,1141


==> anc/GIVER_Supplementary/results/verifier_error_rates_percent.csv <==
rater,FDR_FP_over_TP_plus_FP,FOR_FN_over_TN_plus_FN,FNR_FN_over_TP_plus_FN,FPR_FP_over_TN_plus_FP
Rater 1,3.225806451612903,0.17452006980802792,6.25,0.08733624454148471
Rater 2,6.451612903225806,0.2617801047120419,9.375,0.17467248908296942
Rater 3,12.903225806451612,0.4363001745200698,15.625,0.34934497816593885
Mean of three raters,7.526881720430107,0.29086678301337987,10.416666666666666,0.20378457059679767


==> anc/GIVER_Supplementary/shot_references/REFERENCE_DESCRIPTIONS.txt <==
ORIGINAL VIDEO REFERENCE DESCRIPTIONS

The following English descriptions are reproduced from the source evaluation page. They describe the intended shot, not claims about what every generated video achieves.

### 01. Urban time-lapse photography

Scene/shot: `scene_2_shot_8`.

**First frame**

Hard cut to the city’s central intersection at deep night, viewed from a corner under a bright storefront awning. The same woman (32) with warm medium-brown skin, short curly black hair, round matte-black glasses, and the crescent scar above her right eyebrow stands firmly with her small tripod set at curbside (well back from the street). She wears the same mustard-yellow field jacket, dark indigo jeans, and white sneakers; the black mirrorless camera with a red neck strap is locked on the tripod, aimed at the crosswalk and traffic lights. Wet asphalt mirrors red, green, and white light trails; tall buildings loom with scattered lit windows. The mood is focused and triumphant.

**Camera and motion**

Corner-position wide shot, 24mm lens, tripod-stable with slight time-lapse feel. She checks the framing, presses the remote, and holds still as cars and buses pass, producing smooth light trails. The traffic signal cycles, pedestrians cross in the distance, and the rain-slick street becomes a canvas of moving color. She leans in to review the final image on the camera screen, then relaxes her shoulders—climax achieved with a clean, dramatic long-exposure city-night photograph.

### 05. Dance in a greenhouse

Scene/shot: `scene_2_shot_6`.

**First frame**

The same dancer (28, crescent scar above left eyebrow; same modest all-black outfit and shoes) inside a luminous glass greenhouse with curved steel ribs and condensation on panes. Tall potted palms and ferns create layered depth. Humid, diffused daylight gives a soft, milky glow; droplets cling to leaves. She stands on a narrow stone path between planters, framed by arching greenery, hands at chest height as if gathering energy.

**Camera and motion**

Slow push-in close-to-medium shot (70mm), camera at chest height aligned with the stone path. She begins a fluid wave through her arms and spine, then threads her body between two large fern fronds, careful not to touch them, and completes a slow turn with precise spotting. Leaves sway slightly from her passing; condensation sparkles as the camera advances a few feet, tightening the frame.

### 10. Coffee shop opening

Scene/shot: `scene_1_shot_1`.

**First frame**

Interior, modern coffee shop at sunrise. A 28-year-old adult woman barista with warm brown skin, almond-shaped dark eyes, and a small star-shaped freckle just under her left eye stands behind a light-oak counter. She has short, tightly-curled dark hair tucked under a matte charcoal beanie. She wears a forest-green button-up shirt, a tan canvas apron with a stitched name tag reading "MARA," dark straight-leg trousers, and black lace-up shoes. On the counter: a clean espresso machine, a scale, a metal pitcher, and a ceramic cup. Soft golden window light, calm mood, crisp textures on wood and brushed steel.

**Camera and motion**

Eye-level medium-wide shot with a 35mm lens from behind the counter. Mara wipes the counter, checks the scale, and gently places a ceramic cup center-frame; she pauses, takes a focused breath, and looks toward the shop window as the morning light brightens slightly, signaling the start of her learning journey.

### 16. Community theater rehearsal

Scene/shot: `scene_4_shot_15`.

**First frame**

Overhead shot from the same grid viewpoint as earlier, capturing the final blocking pattern: sofa stage left, coffee table center, doorway upstage center, bookshelf stage right. The three performers move in coordinated paths around the coffee table; the stage manager stands downstage left, watching.

**Camera and motion**

Overhead high-angle shot, slight slow zoom in. The performers complete the tricky cross: one passes behind the coffee table while another steps toward the sofa, creating layered depth; they avoid the monitor/cable zone downstage right. The stage manager lowers the clipboard slightly, indicating the timing issue is resolved.

The four methods were originally compared using H.264 clips encoded at 1280 x 720 and 24 fps (361 frames, approximately 15.04 seconds; no audio; libx264 CRF 19).


==> anc/GIVER_Supplementary/verify_all.py <==
"""Check this package using only Python's standard library; no network calls."""
import csv
import hashlib
import json
import subprocess
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parent


def read_csv(name):
    with (ROOT / "results" / name).open(newline="") as f:
        return list(csv.DictReader(f))


def close(a, b):
    assert abs(float(a) - float(b)) < 1e-9, (a, b)


def run_script(folder, name, saved):
    result = subprocess.run([sys.executable, "-B", str(ROOT / folder / name)],
                            capture_output=True, text=True, check=True)
    value = json.loads(result.stdout)
    assert value == json.loads((ROOT / folder / saved).read_text())
    return value


manifest = json.loads((ROOT / "MANIFEST.json").read_text())
for row in manifest["files"]:
    p = ROOT / row["file"]
    assert p.is_file(), row["file"]
    assert p.stat().st_size == row["bytes"], row["file"]
    assert hashlib.sha256(p.read_bytes()).hexdigest() == row["sha256"], row["file"]

count_rows = read_csv("verifier_confusion_counts.csv")
rate_rows = read_csv("verifier_error_rates_percent.csv")
computed_rates = []
for count, rate in zip(count_rows, rate_rows):
    tp, fp, fn, tn = [int(count[k]) for k in ["TP", "FP", "FN", "TN"]]
    assert tp+fp+fn+tn == 1177 and tp+fp == 31 and fn+tn == 1146
    expected = [100*fp/(tp+fp), 100*fn/(tn+fn), 100*fn/(tp+fn), 100*fp/(tn+fp)]
    for actual, value in zip(list(rate.values())[1:], expected):
        close(actual, value)
    computed_rates.append(expected)
for actual, col in zip(list(rate_rows[-1].values())[1:], zip(*computed_rates)):
    close(actual, sum(col)/3)
for r in read_csv("accepted_output_audits.csv"):
    assert int(r["total"]) == int(r["affected"]) + int(r["unaffected"])
    close(r["affected_percent"], 100*int(r["affected"])/int(r["total"]))
for r in read_csv("human_study_accounting.csv"):
    val = {k: int(v) for k,v in r.items() if k != "benchmark"}
    assert val["submitted_ratings"] == val["participants"]*val["groups_per_participant"]*val["videos_per_group"]
    assert val["valid_ratings"] == val["submitted_ratings"]-val["excluded_ratings"]
    assert val["distinct_videos"] == val["distinct_groups"]*val["videos_per_group"]
    assert val["playback_seconds_per_participant"] == val["clip_seconds"]*val["groups_per_participant"]*val["videos_per_group"]
costs = read_csv("verification_costs.csv")
close(sum(float(r["USD_per_shot"]) for r in costs[:-1]), costs[-1]["USD_per_shot"])
close(sum(float(r["mean_API_calls_per_shot"]) for r in costs[:-1]), costs[-1]["mean_API_calls_per_shot"])
assert sum(int(r["input_tokens_per_shot"]) for r in costs[:-1]) == 171557
assert int(costs[-1]["input_tokens_per_shot"]) == 171558  # Independently rounded total.
budget = read_csv("three_candidate_comparison.csv")
capped = [r for r in budget if int(r["max_generation_attempts"]) == 3]
ours = next(r for r in capped if r["system"] == "GIVER")
baselines = [r for r in capped if r["system"] != "GIVER"]
for metric in ["SF", "Physics", "Joint"]:
    assert float(ours[metric]) > max(float(r[metric]) for r in baselines)
assert float(ours["Severe_percent"]) < min(float(r["Severe_percent"]) for r in baselines)
attempt_reduction = 100*(1-float(ours["mean_generation_attempts"])/3)
severe_reduction = 100*(1-float(ours["Severe_percent"])/min(float(r["Severe_percent"]) for r in baselines))
for r in json.loads((ROOT / "human_examples/matched_records.json").read_text()):
    values = [float(v["physics_score"]) for v in r["human_records"]]
    assert len(values) == r["valid_human_ratings"]
    close(sum(values)/len(values), r["human_mean_physics"])
    assert r["physics_global_commonsense"]["score"] == 5
    assert r["artifact_metrics"]["num_confirmed_events"] == 0
run_script("repair", "verify_trace.py", "verification_results.json")
run_script("dependencies", "replay.py", "replay_results.json")
print(json.dumps({"status": "PASS", "files_verified": len(manifest["files"]),
                  "generation_attempt_reduction_percent": attempt_reduction,
                  "severe_artifact_relative_reduction_percent": severe_reduction,
                  "offline_checks": ["hashes", "human counts and rates", "study accounting", "cost sums", "budget table", "matched human scores", "dependency replays", "repair trace"]}, indent=2))

